Simultaneous Fermat pseudoprimes with two prime factors: rank-dependent logarithmic savings and sifted base-3 proportions

We count products of two distinct primes up to $X$ that pass the Fermat test in prescribed bases. For base 2 and for bases 2 and 3 we obtain rank-dependent logarithmic savings at the respective powers $X^{3/4}$ and $X^{2/3}$. Under the generalized Riemann hypothesis for the associated Kummer fields, the two-base bound improves to $O_\varepsilon(X^{13/20+\varepsilon})$ for every $\varepsilon>0$. A power saving below $3/4$ for the base-2 count, or for overpseudoprimes to base 2, is equivalent to the following estimate for some $\delta,\eta>0$: the number of primes $p\le y$ for which 2 has multiplicative order at most $p^{1/2+\delta}$ is $O(y^{1-\eta})$. On five fixed ratios of $q-1$ to $p-1$, we give exact base-3 criteria for prime pairs passing base 2. On every fixed reduced ratio $b/a>1$ with $a\le2$, the associated local conditions are asymptotically independent when $q$ is prime and its companion has no small prime factor. For the five specified ratios we obtain the same proportions for prime pairs under explicit prime-value conjectures. In the factored catalog up to $10^{16}$, six ratios account for 315497 of the 394131 simultaneous semiprimes.

==> anc/CITATION.cff <==
cff-version: 1.2.0
message: "Please cite these replication materials alongside the accompanying paper."
title: "Replication materials for Simultaneous Fermat pseudoprimes with two prime factors"
type: software
authors:
  - family-names: "Pineda Montoya"
    given-names: "Santiago"
  - family-names: "Rúa Muñoz"
    given-names: "Johan Heriberto"
  - family-names: "Porras Barrera"
    given-names: "Jaiberth"
  - family-names: "Gallego González"
    given-names: "Edisson"
keywords:
  - Fermat pseudoprimes
  - multiplicative orders
  - semiprimes


==> anc/README.md <==
# Replication materials for Simultaneous Fermat pseudoprimes with two prime factors

**Companion to the paper by Santiago Pineda Montoya, Johan Heriberto Rúa Muñoz, Jaiberth Porras Barrera and Edisson Gallego González.** This deposit contains the programs, tabulated outputs and exact-arithmetic checks used in Section 13. The programs count products of two distinct odd primes unless a test explicitly examines squares. All six-ray counts impose both prime factors greater than 3.

For individual commands, field definitions and failure diagnostics see [Reproducing each computation](REPRODUCING.md). The source comments and that guide use the symbols of the paper.

## Reproduce the results

Use Python 3 with NumPy and SymPy and a C++17 compiler supporting unsigned 128-bit integers. The verification used CPython 3.12.14, NumPy 2.3.5, SymPy 1.14.0 and GCC 14.2.0 on Linux. Run from the directory containing this README.

~~~sh
python3 -m venv .venv
. .venv/bin/activate
python3 -m pip install -r requirements.txt
python3 verify_release.py --catalog
~~~

The full command compiles a temporary executable, runs each calculation and compares the resulting bytes to the reference files. The catalog step streams the factored SFU file and stops after the first record exceeding the product limit. With a local copy, use the command below.

~~~sh
python3 verify_release.py --input /path/to/factored-psps-below-2-to-64.txt.bz2
~~~

Running the driver without arguments omits only the external catalog recalculation. The independent integer census still checks its reference CSV through one billion. To check the integrity of the distribution itself on Linux, run `sha256sum -c SHA256SUMS.txt`.

## Programs, outputs and claims

The filenames in this table are relative to `anc/`.

| Section | Program | Reference output | What is checked |
|---|---|---|---|
| 13.1 | verify_counts.py | small_census.txt | Direct Fermat calculations in bases 2, 3, 5, strong test in base 2, and the fixed-modulus unit counts for small prime pairs. Product cutoffs through 10^7 and a separate factor window through z=10^4. |
| 2 and 13.1, additional cross-check | verify_semiprimes.py | semiprimes_1m.json | Every product of distinct odd primes and all odd prime squares through 10^6. Includes equal-order pairs. |
| 8, 13.2 | verify_six_rays.cpp | counts.csv, control.txt | Modular powers on the product versus normalized prime representations. Five coordinate tests and one automatic ray. Total product at most 10^16. |
| 9.2 (Proposition), 13.2 | check_general_rays.py | check_general_rays_output_q_le_2e7.txt, check_general_rays_output_q_le_2e8.txt | Four local-indicator counts for 23 fixed rays. The cutoff is on prime q. Conditions include gcd(m,6b)=1 without further sifting. The companion can be composite. |
| 9.2 (Proposition), 13.2 | rays_census.cpp, rays_summary.py | rays_census.csv, rays_summary.txt | Counts of the four local families on 125 rays with a ≤ 2 (b ≤ 300), for every prime 2^16 < q ≤ 2^31 in dyadic bins, with three companion conditions: gcd(m,6b)=1, P^-(m) > 100, and m prime. The summary computes the exact densities of Proposition 9.2 and the descriptive deviations quoted in the paper. The census takes about three minutes on two cores and 140 MB of memory. |
| 10 and 13.2 | local_classes.py | class_counts.txt | Finite class counts in the binary forms and the octic residue algebra. The last two printed coefficients are floating-point diagnostics. |
| 13.3 | catalog.py | catalog.csv, catalog_checks.txt, catalog_prefix.sha256 | Cumulative counts from the external factored catalog, two independent base-3 tests on its distinct-prime products, boundary records, excluded squares and checksum of the input prefix. |
| 13.3 | independent_census.py | independent_census.txt | Global enumeration independent of the catalog generator. Checks the base-2 and two-base columns at powers of ten through 10^9. |
| 13.4 | constants.py | constants.txt | Five enclosing rational intervals. The program uses directed rounding, Euler–Maclaurin summation and bisection. |

The exact criteria and bounds in the paper have mathematical proofs. Finite sums over congruence classes also have derivations in the text. The finite census, first examples by size, binomial-scale deviations and the reported decimal enclosures are the claims documented numerically here. The asymptotic formulas for pairs of primes in Sections 10 and 11 assume the stated prime-value conjectures. Section 7 proves unconditional logarithmic lower bounds in base 2.

## External input and provenance

Jan Feitsma computed the base-2 pseudoprimes below 2^64. William Galway arranged and edited the tables. Use the **factored** file from the [SFU project page](https://www.cecm.sfu.ca/Pseudoprimes/), [direct download](https://www.cecm.sfu.ca/Pseudoprimes/factored-psps-below-2-to-64.txt.bz2). The upstream catalog is distributed at that address. The derived CSV, the reader and its controls are part of this deposit. The digest in `catalog_prefix.sha256` is for the decompressed input lines, including their original line endings, through and including the first out-of-range record. It is distinct from a checksum of the full compressed download.

The last product admitted was 9,999,999,191,658,001 and the next was 10,000,006,286,491,369. The six-ray numerator was also obtained by enumeration without reading the catalog. The all-ray denominator at 10^16 uses completeness of the upstream list.

The general-ray program and its original outputs came with the November 26 manuscript. The census of 125 rays and its summary were added on November 29, 2026; their reference outputs were checked byte for byte by the commands in `verification_run_rays.txt`. The remaining original computations and reference outputs were recovered from the preceding project archive. An English translation of the earlier catalog reader and the uploaded general-ray script are also provided in `provenance/`. The operational versions add an optional local catalog and a prefix checksum, and fix the inclusive prime bound for even inputs. The two published upper bounds for q give identical output with the original and corrected programs. The binomial deviations are descriptive statistics for deterministic prime samples.

**Manuscript identity.** SHA-256 of the uploaded LaTeX before editorial corrections: `290ef283cc47fe6dd1cdc3336cb95219bd566de1c3eaf5976c140be5606d35b7`. The companion revision uses the same tables. `SHA256SUMS.txt` covers all other files distributed in this archive.


==> anc/REPRODUCING.md <==
# Reproducing each computation

Run the commands below from the extracted directory containing README.md, using the environment specified there. Use ordinary Python with assertions enabled (unset PYTHONOPTIMIZE and omit -O). Some programs assert identities internally. The expected files in anc/ are inputs to the comparison driver. Write experimental outputs elsewhere.

## First check

    python3 anc/verify_semiprimes.py --limit 10000

In the JSON, distinct_factor_pseudoprimes should be 11. The bound is inclusive; --limit accepts integers at least 9. Use --output path.json to save the result. The gap histogram counts each successful pair in every eligible bin, so its entries cannot be added together.

## Individual commands and interpretation

| Run | Input and interpretation |
|---|---|
| python3 anc/verify_counts.py | No arguments. After the label and cutoff (and the number of candidate pairs in a factor row), columns count base 2, strong base 2, both 2 and 3, and all of 2, 3, 5. A factor window means z < p < q ≤ 2z. |
| python3 anc/verify_semiprimes.py --limit 1000000 | Counters for distinct factors and squares are separate. Equal order compares the multiplicative order of 2 at each prime. The square check compares the product Fermat congruence with the Wieferich congruence. |
| python3 anc/independent_census.py | Enumerates up to 10^9 independently, then reads anc/catalog.csv alongside the script to check the counts. Each line gives cutoff, base-2 count, simultaneous count. |
| python3 anc/check_general_rays.py 2e7 | Inclusive upper bound on q; repeat with 2e8 for the second table. T0 counts eligible q, T2 and T3 impose their individual local tests, and T23 imposes both. The companion m need only be coprime to 6b. The final column is a descriptive standardized residual. For an empty denominator the printed ratio is a zero placeholder. |
| g++ -std=c++17 -O3 -pthread anc/rays_census.cpp -o rays_census; ./rays_census > rays.csv | No arguments. Lines pi,k,N give the number of primes in 2^k < q ≤ 2^(k+1). Lines a,b,k,M,n0,n2,n3,n23 give the counts of T0, T2, T3, T23 on the ray (a,b) in that bin; M is W (gcd(m,6b)=1 only), Z (also P^-(m) > 100) or P (m prime). Compare with cmp rays.csv anc/rays_census.csv. |
| python3 anc/rays_summary.py anc/rays_census.csv | Exact densities, the ratios in the top bin for selected rays, standardized deviations by model and by height. |
| python3 anc/local_classes.py | Prints joint and admissible class counts, in that order. For the octic case the two coordinate pairs following the ray specify the unit choices. The final floating-point coefficients provide a diagnostic. |
| python3 anc/constants.py | Prints outer bounds for five constants. Internally the interval endpoints are integers in units of 10^-64. Both endpoints are rounded outwards again for display. |
| python3 anc/catalog.py --input /path/to/factored-catalog.bz2 --prefix-hash prefix.txt | Reads increasing factorizations, one product per line; omitting --input streams the SFU copy. CSV fields X, base2, both and six_rays are the inclusive cutoff, base-2 count, simultaneous count and simultaneous count on the six rays. Boundary and square information goes to stderr. |

For the six-ray check run

    g++ -O3 -std=c++17 anc/verify_six_rays.cpp -o six_rays
    ./six_rays 10000000000000000 > six.csv 2> six-control.txt
    cmp six.csv anc/counts.csv
    cmp six-control.txt anc/control.txt

The argument is an inclusive product bound from 100 to 10^16. Set p=ag+1 and q=bg+1. The two integers a,b label the ray. The CSV gives cumulative counts of eligible prime pairs (p>3), then those passing base 2, base 3 and both. For each ray the program matches the sorted prime lists produced by modular exponentiation and by the coordinate criteria. In the diagnostic lines first_both and first_two_only are least products; zero means no such product was found through the chosen bound.

## Reading the verification log

The default driver compares eleven files. Adding --catalog or supplying --input compares three more. The archived complete run is verification_run.txt. A PASS names a byte-identical output, including line endings. A checksum failure from sha256sum instead means that the distributed file differs from its manifest. Re-extract the ZIP before investigating a mismatch. If the driver reports a child-process error, run that program directly with the same bound to see its stderr. To select another compatible compiler set CXX to its executable name or path. If SFU is unreachable, use a local copy of the factored catalog or run the eleven self-contained checks. The two largest prime sieves allocate arrays that grow with the bound; use the first check above to test the installation quickly.

The provenance/ directory retains the earlier implementations for comparison. All reproduction commands use anc/. The primary README gives the catalog source, data fingerprint, manuscript identity and correspondence with the paper.


==> anc/SHA256SUMS.txt <==
c4d952dd3d5573a27827139d9e85c2aacbe5256e4dda05117024ed521a076d4a  CITATION.cff
85385bbae21113d057ac647bd3619ed09a5fef8eb77b94e2398b5e0adebf929a  README.md
2d9aedb0759c8f1a5f49d7543c2d3b3248e5c11a605514a0a280bb3be589ea3d  REPRODUCING.md
5e8152d520d95ca3af75f98fed6f8aeb2b8d480d31e783daa64c21802b85b5d7  anc/catalog.csv
db9d9d845921a73ba6324c1880993b764ae8f7ad96924d422e2b04f32a360cd6  anc/catalog.py
6e81f273d3e34d2a5d1b48f52068fc6ca91d66ad5c0ff941aa70b11deab3ea7c  anc/catalog_checks.txt
8f82eba7d049728f26b8301e7d594ed17bf075a4c7b1ca4b7b9741154c829f7c  anc/catalog_prefix.sha256
6b54b4481abc07a2952a81e0b8aed5c9165252215fa82210e80f66e64c99a13a  anc/check_general_rays.py
e2bd722a9a64d925043d02a5971dc40e12593c11f7cdabdf46f88387b000a28a  anc/check_general_rays_output_q_le_2e7.txt
469473828a0cc8aa73b7c20744888c41f9f4e90156acd3834f59c82039c17110  anc/check_general_rays_output_q_le_2e8.txt
da6a537e1161587c38dffc35f3e0c607d3c15546313d7ad4f70a96941b18433c  anc/class_counts.txt
bf917ca2424443fa2cd1356d1d42f26574f5de6f1410434e91a63e3cd576a1c1  anc/constants.py
f54d21f4e62917f6f608b934e83828171eeabed4721ac409cba262fd55f460b3  anc/constants.txt
4ab11657be2f66ad9e91b07565bd6c86e67ca5fc16ba613bee292821426cc7ba  anc/control.txt
01c907d68deafeca3fd7767f56987688f274da561489c3269ed29867479a1ee1  anc/counts.csv
ddfa5e4411875f1a399a73749656efe2f8816558a3767a9c59c764f8a9c68bd2  anc/independent_census.py
04da590dc2a3dd350c4c506e839e7c74acdfd7d9eee43e8ab11dd7125c08966a  anc/independent_census.txt
c78afdc6817ee13f98c85574ae008d2d99a21add4175d87b19eacbc34a5c3547  anc/local_classes.py
67f2290feb4d8abccce1f7228aa40a9517f4a3482f76c772e5c63aa1e56f9c0a  anc/rays_census.cpp
9f159c09c1eee6388e3d6df65fe654b7bb24d6ccc6238ca1017b23471ad3433b  anc/rays_census.csv
ad96c76cd865570903774bde19807b84e158bc68f26bc6693f1486a8c7bd16eb  anc/rays_summary.py
d65386b4682ce03dcfa9a64e6dd39c2ecf8880bfacc5dbe9beb52350c8a9165b  anc/rays_summary.txt
3ab4705a9edbc9b28ade6ebaf41cb2883cdbf75ab0bc48399cb56bfc6e079c67  anc/semiprimes_1m.json
8ffd379199b4c676f90ee310f32c974f0093e7e22c6da3b8eef11766079df17e  anc/small_census.txt
bb04af9d98e4fd384a5c408c1a69a5ea05d41cbf2dd899b7d6e8e68422012cd5  anc/verify_counts.py
edfccc0f0c59325abb6c7d1e72e5cee4ad4580c63f4a26c41178f865e74fe878  anc/verify_semiprimes.py
6189c0bb4b052a437661909ee6d6741e6121b2bfe9883ac40523c7546bbcb1ed  anc/verify_six_rays.cpp
dc5a6563966bdcdddfef81b1c0fd7f63ac2b1946920657971d9b45a8e3944b6c  provenance/README_general_as_supplied.txt
061888c46ee157aafdd584e77ca105e8d20a5b45ef2cff412f68f4b6972fb4ff  provenance/catalog_reader_legacy_english.py
dd23fecd76ee63b32236ce674ef4a57cbe94ce0d7c7fdb53ebfb462c6e06b806  provenance/check_general_rays_as_supplied.py
11c495c6fd22a834f03652c1be83034c9a747b39e16b60ffae0249f92e6e4a09  requirements.txt
df163afb1e1648be4bc2e6467bf39ccedce99a3e65df3637dc012580cbd275c5  verification_run.txt
58dd656ecb407fba292f62b011399d5e12115dde5fc41e46ab76054b45614fc1  verification_run_rays.txt
abea4a5e7412f1c39f01c198923fc1e1c895ac6f15bc71dad1c6c2581f3663a5  verify_release.py


==> anc/anc/catalog.csv <==
X,base2,both,six_rays
10000,11,1,1
100000,34,6,6
1000000,107,13,13
10000000,311,51,48
100000000,880,140,124
1000000000,2455,376,322
10000000000,6502,1010,833
100000000000,17204,2677,2205
1000000000000,46071,7135,5790
10000000000000,123866,19253,15460
100000000000000,334565,51869,41768
1000000000000000,915441,143068,114571
10000000000000000,2520501,394131,315497


==> anc/anc/catalog.py <==
"""Count distinct-prime products in the factored Feitsma-Galway catalog."""
import argparse
import bz2
import csv
import sys
from hashlib import sha256
from collections import Counter
from math import gcd, prod
from urllib.request import urlopen

URL = "https://www.cecm.sfu.ca/Pseudoprimes/factored-psps-below-2-to-64.txt.bz2"
LIMIT = 10**16
RAYS = {(1, 2), (1, 3), (2, 3), (1, 4), (1, 6), (1, 8)}

def main():
    """Stream increasing products from one whitespace-separated factorization per line. Count base-3 survivors in the supplied base-2 catalog."""
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--input", help="Local Feitsma-Galway factored .bz2 file (default: stream the SFU copy)")
    parser.add_argument("--prefix-hash", help="Write SHA-256 of the decompressed lines through the first excluded product")
    args = parser.parse_args()
    digest = sha256()
    counts = Counter()
    previous = 0
    exponent = 4
    squares = []
    source = open(args.input, "rb") if args.input else urlopen(URL, timeout=90)
    with source as response, bz2.BZ2File(response) as stream:
        for line in stream:
            digest.update(line)
            factors = list(map(int, line.split()))
            n = prod(factors)
            if n <= previous:
                raise ValueError("Catalog products are not strictly increasing")
            if n > LIMIT:
                break
            previous = n
            if len(factors) != 2:
                continue
            p, q = sorted(factors)
            if p == q:
                squares.append(p)
                continue
            while n > 10**exponent:
                exponent += 1
            counts[exponent, "base2"] += 1
            g = gcd(p - 1, q - 1)
            local = pow(3, g, p) == 1 and pow(3, g, q) == 1
            if local != (pow(3, n - 1, n) == 1):
                raise ValueError(f"Fermat tests disagree at {n}")
            if local:
                counts[exponent, "both"] += 1
                ray = ((p - 1) // g, (q - 1) // g)
                counts[exponent, "six_rays"] += ray in RAYS
        else:
            raise ValueError("Missing first record above the cutoff")
    print(f"Last included {previous}, first excluded {n}, primes whose squares occur {squares}", file=sys.stderr)
    if args.prefix_hash:
        with open(args.prefix_hash, "w", encoding="ascii") as target:
            target.write(digest.hexdigest() + "\n")
    writer = csv.writer(sys.stdout)
    names = ["base2", "both", "six_rays"]
    writer.writerow(["X", *names])
    for e in range(4, 17):
        writer.writerow([10**e, *(sum(counts[j, key] for j in range(4, e + 1)) for key in names)])

if __name__ == "__main__":
    main()


==> anc/anc/catalog_checks.txt <==
Last included 9999999191658001, first excluded 10000006286491369, primes whose squares occur [1093, 3511]


==> anc/anc/catalog_prefix.sha256 <==
56e695f65fdc6d3f8297feb430aba8eef85d7a7af5bc727e70da24538bef0886


==> anc/anc/check_general_rays.py <==
#!/usr/bin/env python3
"""Check of the general proportion rho_{a,b} on rays with a in {1,2}.

For a prime q = b*g + 1 with g even and m = a*g + 1 coprime to 6b:
  T0  : no further condition
  T2  : 2^g = 1 (mod q), and 4 | g when a = 2
  T3  : 3^g = 1 (mod q), and 3 | g when a = 2
  T23 : both
Prediction: #T23/#T2 and #T3/#T0 tend to rho_{a,b}, where
  rho_{1,b} = 1/b  if b is odd or b = 1 (mod 3),  2/b otherwise;
  rho_{2,b} = 1/b  if b = 1 (mod 3),              1/(2b) otherwise.
"""
import sys
from decimal import Decimal
from math import gcd
from fractions import Fraction
import numpy as np

def primes_upto(n):
    """Return all odd primes up to and including n, in increasing order."""
    # Only odd primes are needed. Represent odd integers at most n.
    if n < 3:
        return np.empty(0, dtype=np.int64)
    s = np.ones((n + 1) // 2, dtype=bool)   # s[i] <-> 2i+1
    s[0] = False
    i = 1
    while (2 * i + 1) ** 2 <= n:
        if s[i]:
            p = 2 * i + 1
            s[(p * p) // 2::p] = False
        i += 1
    return 2 * np.nonzero(s)[0] + 1

def rho(a, b):
    """Return the exact predicted local proportion for a listed reduced ray."""
    if a == 1:
        return Fraction(1, b) if (b % 2 == 1 or b % 3 == 1) else Fraction(2, b)
    return Fraction(1, b) if b % 3 == 1 else Fraction(1, 2 * b)

def main():
    bound = Decimal(sys.argv[1]) if len(sys.argv) > 1 else Decimal(10**8)
    if not bound.is_finite() or bound < 0 or bound != bound.to_integral_value():
        raise SystemExit("Expected a nonnegative integral upper bound.")
    limit = int(bound)
    ps = primes_upto(limit)
    rays = [(1,2),(1,3),(2,3),(1,4),(1,6),(1,8),
            (1,5),(1,7),(1,9),(1,10),(1,11),(1,12),(1,14),(1,16),(1,18),(1,20),(1,24),
            (2,5),(2,7),(2,9),(2,11),(2,13),(2,15)]
    print("limit", limit)
    print(" ray     #T0      #T2    #T3   #T23   T23/T2    T3/T0    rho     z(T23|T2)")
    for a, b in rays:
        qs = ps[(ps % (2 * b) == 1) & (ps > 3)]
        n0 = n2 = n3 = n23 = 0
        for q in qs.tolist():
            g = (q - 1) // b
            m = a * g + 1
            if gcd(m, 6 * b) != 1:
                continue
            n0 += 1
            t2 = pow(2, g, q) == 1 and (a != 2 or g % 4 == 0)
            t3 = pow(3, g, q) == 1 and (a != 2 or g % 3 == 0)
            n2 += t2; n3 += t3; n23 += (t2 and t3)
        r = rho(a, b)
        z = (n23 - n2 * float(r)) / max(1e-9, (n2 * float(r) * (1 - float(r))) ** 0.5) if n2 else 0.0
        print("(%d,%2d) %8d %7d %6d %6d  %.5f  %.5f  %-6s %+.2f" %
              (a, b, n0, n2, n3, n23, n23 / max(n2, 1), n3 / max(n0, 1), str(r), z))

if __name__ == "__main__":
    main()


==> anc/anc/check_general_rays_output_q_le_2e7.txt <==
limit 20000000
 ray     #T0      #T2    #T3   #T23   T23/T2    T3/T0    rho     z(T23|T2)
(1, 2)   317441  158595 317441 158595  1.00000  1.00000  1      +0.00
(1, 3)   423390  140895 140972  46845  0.33248  0.33296  1/3    -0.68
(2, 3)   423422   70515  70458  11678  0.16561  0.16640  1/6    -0.75
(1, 4)   317477  158626  79237  39480  0.24889  0.24958  1/4    -1.02
(1, 6)   211615   35142  70413  11678  0.33231  0.33274  1/3    -0.41
(1, 8)    79311   19758  19687   4821  0.24400  0.24823  1/4    -1.95
(1, 5)   126857   25264  25266   4952  0.19601  0.19917  1/5    -1.59
(1, 7)   181504   25936  25776   3615  0.13938  0.14201  1/7    -1.60
(1, 9)   141169   15663  15733   1703  0.10873  0.11145  1/9    -0.95
(1,10)   127009   12638  12510   1206  0.09543  0.09850  1/10   -1.71
(1,11)    57694    5156   5172    460  0.08922  0.08965  1/11   -0.42
(1,12)   105821   17519  17596   2865  0.16354  0.16628  1/6    -1.11
(1,14)    45267    3216   6226    415  0.12904  0.13754  1/7    -2.24
(1,16)    79407    9856   4982    599  0.06078  0.06274  1/16   -0.71
(1,18)    70542    3777   7832    389  0.10299  0.11103  1/9    -1.59
(1,20)    31712    3175   3128    280  0.08819  0.09864  1/10   -2.22
(1,24)    52879    4433   4420    358  0.08076  0.08359  1/12   -0.62
(2, 5)   253984   25240  25286   2425  0.09608  0.09956  1/10   -2.08
(2, 7)    90710    6398  12874    847  0.13239  0.14192  1/7    -2.39
(2, 9)   141104    7777   7842    408  0.05246  0.05558  1/18   -1.19
(2,11)   115443    5155   5219    234  0.04539  0.04521  1/22   -0.02
(2,13)    48826    1855   3653    134  0.07224  0.07482  1/13   -0.76
(2,15)    84628    2739   2769     89  0.03249  0.03272  1/30   -0.24


==> anc/anc/check_general_rays_output_q_le_2e8.txt <==
limit 200000000
 ray     #T0      #T2    #T3   #T23   T23/T2    T3/T0    rho     z(T23|T2)
(1, 2)  2768971 1383890 2768971 1383890  1.00000  1.00000  1      +0.00
(1, 3)  3692490 1230748 1230810 410193  0.33329  0.33333  1/3    -0.11
(2, 3)  3692745  615127 615581 102435  0.16653  0.16670  1/6    -0.29
(1, 4)  2769023 1384108 691902 345843  0.24987  0.24987  1/4    -0.36
(1, 6)  1846128  307273 615219 102351  0.33309  0.33325  1/3    -0.28
(1, 8)   691944  172707 173033  43087  0.24948  0.25007  1/4    -0.50
(1, 5)  1107572  221170 221390  44222  0.19995  0.19989  1/5    -0.06
(1, 7)  1582841  225888 225660  32137  0.14227  0.14257  1/7    -0.80
(1, 9)  1230629  136882 136355  15156  0.11072  0.11080  1/9    -0.46
(1,10)  1107939  110454 110488  10809  0.09786  0.09972  1/10   -2.37
(1,11)   503547   45518  45977   4026  0.08845  0.09131  1/11   -1.83
(1,12)   922370  153627 153746  25462  0.16574  0.16669  1/6    -0.98
(1,14)   395582   28144  56413   3930  0.13964  0.14261  1/7    -1.54
(1,16)   692121   86353  43160   5380  0.06230  0.06236  1/16   -0.24
(1,18)   615101   34060  68153   3736  0.10969  0.11080  1/9    -0.84
(1,20)   276631   27471  27501   2666  0.09705  0.09941  1/10   -1.63
(1,24)   461327   38037  38383   3073  0.08079  0.08320  1/12   -1.79
(2, 5)  2215734  221455 221555  21977  0.09924  0.09999  1/10   -1.19
(2, 7)   791428   56360 112927   7986  0.14170  0.14269  1/7    -0.79
(2, 9)  1230797   68311  68314   3728  0.05457  0.05550  1/18   -1.12
(2,11)  1007312   45665  45992   2033  0.04452  0.04566  1/22   -0.96
(2,13)   426088   16274  32864   1281  0.07871  0.07713  1/13   +0.86
(2,15)   738464   24362  24654    770  0.03161  0.03339  1/30   -1.50


==> anc/anc/class_counts.txt <==
(1, 3) (2, 6) 1/3
(2, 3) (1, 6) 1/6
(1, 4) (2, 8) 1/4
(1, 6) (2, 6) 1/3
(1, 8) (1, 0) (1, 0) (8, 32)
(1, 8) (1, 0) (2, 0) (8, 32)
(1, 8) (2, 0) (1, 0) (8, 32)
(1, 8) (2, 0) (2, 0) (8, 32)
(1, 8) (0, 1) (1, 0) (8, 32)
(1, 8) (0, 1) (2, 0) (8, 32)
(1, 8) (0, 2) (1, 0) (8, 32)
(1, 8) (0, 2) (2, 0) (8, 32)
conditional coefficient for five rays 1.9169950604456856
with ray (1,2) 3.7842146471086715


==> anc/anc/constants.py <==
"""Outer rational enclosures for the constants in the paper. Python 3.9+."""
from fractions import Fraction as F
from math import comb, factorial, isqrt, prod

SCALE = 10**64


def enclose(value):
    """Enclose a rational in an integer pair (lo, hi) representing [lo, hi]/10^64."""
    u, v = value.numerator * SCALE, value.denominator
    return u // v, -((-u) // v)


def add(a, b):
    return a[0] + b[0], a[1] + b[1]


def subtract(a, b):
    return a[0] - b[1], a[1] - b[0]


def multiply(a, b):
    values = [x*y for x in a for y in b]
    return min(values) // SCALE, -((-max(values)) // SCALE)


def reciprocal(a):
    assert a[0] > 0
    return SCALE**2 // a[1], -((-SCALE**2) // a[0])


def divide(a, b):
    return multiply(a, reciprocal(b))


def power(a, exponent):
    result = enclose(F(1))
    while exponent:
        if exponent % 2:
            result = multiply(result, a)
        a = multiply(a, a)
        exponent //= 2
    return result


def sqrt_interval(n):
    u = isqrt(n*SCALE**2)
    return u, u + int(u*u != n*SCALE**2)


def bernoulli(n):
    b = [F(1)]
    for i in range(1, n+1):
        b.append(-sum(comb(i+1, j)*b[j] for j in range(i)) / (i+1))
    return b


def zeta(k, n=64, m=8):
    """Euler–Maclaurin with a bound from the periodic Bernoulli polynomial."""
    b = bernoulli(2*m)
    a = sum(F(1, j**k) for j in range(1, n))
    a += F(1, (k-1)*n**(k-1)) + F(1, 2*n**k)
    for j in range(1, m+1):
        term = b[2*j] * prod(range(k, k+2*j-1)) / (
            factorial(2*j)*n**(k+2*j-1))
        a += term
    error = abs(term)
    return a - error, a + error


def mobius_exponent(k, exponents):
    # Invert sum_{d|k,d>=2} d b_d = 2^k - 2.
    num = 2**k-2-sum(d*exponents[d] for d in range(2, k) if k % d == 0)
    assert num % k == 0 and 0 < num <= 2**k
    return num // k


def twin_prime_constant():
    """Enclose the twin-prime product using exact small factors, zeta intervals and a multiplicative tail bound."""
    pmax, kmax = 31, 16
    primes = [p for p in range(2, pmax+1) if
              all(p % j for j in range(2, isqrt(p)+1))]
    partial = enclose(prod(F(p*(p-2), (p-1)**2) for p in primes if p>2))
    exponents = {}
    for k in range(2, kmax+1):
        exponents[k] = mobius_exponent(k, exponents)
        factor = prod(1 - F(1, p**k) for p in primes)
        lower, upper = zeta(k)
        z = enclose(lower*factor)[0], enclose(upper*factor)[1]
        partial = multiply(partial, power(reciprocal(z), exponents[k]))
    error = 2*pmax*F(2, pmax)**(kmax+1) / (1-F(2, pmax))
    return multiply(partial, (enclose(1-error)[0], SCALE))


def log_two():
    # log 2 = 2 arctanh(1/3). Bound the tail by a geometric series.
    m = 50
    lower = 2*sum(F(1, (2*j+1)*3**(2*j+1)) for j in range(m))
    remainder = F(2, (2*m+1)*3**(2*m+1)) / (1-F(1, 9))
    return enclose(lower)[0], enclose(lower+remainder)[1]


def exp_on_zero_to_two(y):
    assert 0 <= y[0] and y[1] <= 2*SCALE
    m = 48
    term = total = enclose(F(1))
    for j in range(1, m+1):
        term = multiply(multiply(term, y), enclose(F(1, j)))
        total = add(total, term)
    remainder = F(2**(m+1), factorial(m+1)) / (1-F(2, m+2))
    return total[0], total[1] + enclose(remainder)[1]


def lambda_minimum(log2):
    """Bracket the minimizer on [1,2] using the sign of the derivative numerator, then enclose the objective on the surviving interval."""
    one, two = enclose(F(1)), enclose(F(2))
    a, b = F(1), F(2)
    for _ in range(68):
        midpoint = (a+b)/2
        s = enclose(midpoint)
        exponential = exp_on_zero_to_two(multiply(s, log2))
        factor = subtract(multiply(subtract(multiply(two, s), one), log2), two)
        derivative = add(multiply(exponential, factor), two)
        if derivative[1] < 0:
            a = midpoint
        elif derivative[0] > 0:
            b = midpoint
        else:
            break
    s = enclose(a)[0], enclose(b)[1]
    return divide(subtract(exp_on_zero_to_two(multiply(s, log2)), one),
                    subtract(multiply(two, s), one))


def zeta_interval(k):
    a, b = zeta(k)
    return enclose(a)[0], enclose(b)[1]


def print_interval(name, interval, digits=15):
    divisor = 10**(64-digits)
    a = interval[0]//divisor
    b = -((-interval[1])//divisor)
    def decimal(n):
        return f"{n//10**digits}.{n%10**digits:0{digits}d}"
    print(f"{name}: [{decimal(a)}, {decimal(b)}]")


if __name__ == "__main__":
    c = twin_prime_constant()
    log2 = log_two()
    cphi = divide(multiply(zeta_interval(2), zeta_interval(3)),
                    zeta_interval(6))
    coef = add(divide(enclose(F(16, 9)), sqrt_interval(3)),
                divide(enclose(F(4, 9)), sqrt_interval(6)))
    coef = add(coef, enclose(F(1)))
    coef = add(coef, divide(enclose(F(32, 27)), sqrt_interval(6)))
    coef = add(coef, divide(enclose(F(3, 10)), sqrt_interval(2)))
    print_interval("C_tw", c)
    print_interval("Five rays", multiply(c, coef))
    print_interval("Six rays", multiply(c, add(coef, multiply(enclose(F(2)), sqrt_interval(2)))))
    print_interval("C_phi/(3 log 2)", divide(cphi, multiply(enclose(F(3)), log2)))
    print_interval("lambda", lambda_minimum(log2))


==> anc/anc/constants.txt <==
C_tw: [0.660161815846869, 0.660161815846870]
Five rays: [1.916995060445685, 1.916995060445686]
Six rays: [3.784214647108670, 3.784214647108671]
C_phi/(3 log 2): [0.934672313630256, 0.934672313630257]
lambda: [0.910549855132844, 0.910549855132845]


==> anc/anc/control.txt <==
ray=1,2 first_both=2701 first_two_only=0
ray=1,3 first_both=31621 first_two_only=341
ray=2,3 first_both=10084177 first_two_only=7957
ray=1,4 first_both=90751 first_two_only=1387
ray=1,6 first_both=2746589 first_two_only=31609
ray=1,8 first_both=16879501 first_two_only=14491
quartic_three_among_two=23192
quartic example p=1453 q=11617 x=49 k=6 normalized_c_mod3=1
quartic example p=1531 q=12241 x=-55 k=6 normalized_c_mod3=1
All quadratic-form sets agree pair by pair with Fermat on the composite. PASS


==> anc/anc/counts.csv <==
a,b,X,pairs_p_gt_3,base2,base3,both
1,2,100000000,139,57,139,57
1,2,10000000000,884,423,884,423
1,2,1000000000000,5742,2821,5742,2821
1,2,100000000000000,41500,20627,41500,20627
1,2,10000000000000000,311373,155594,311373,155594
1,3,100000000,235,72,82,25
1,3,10000000000,1407,467,474,147
1,3,1000000000000,9409,3156,3150,1056
1,3,100000000000000,67763,22602,22555,7440
1,3,10000000000000000,508295,169472,169448,56377
2,3,100000000,149,25,24,4
2,3,10000000000,966,150,167,25
2,3,1000000000000,6640,1080,1112,166
2,3,100000000000000,47872,7976,7991,1336
2,3,10000000000000000,359285,59900,60142,10057
1,4,100000000,202,94,50,25
1,4,10000000000,1206,591,288,139
1,4,1000000000000,8202,4092,2047,1023
1,4,100000000000000,58853,29441,14613,7237
1,4,10000000000000000,440125,220096,109977,55156
1,6,100000000,217,39,78,11
1,6,10000000000,1333,222,451,68
1,6,1000000000000,8984,1497,2983,490
1,6,100000000000000,64013,10626,21236,3583
1,6,10000000000000000,480686,79983,160329,26793
1,8,100000000,77,13,20,2
1,8,10000000000,522,132,135,31
1,8,1000000000000,3519,911,888,234
1,8,100000000000000,25006,6221,6233,1545
1,8,10000000000000000,187167,46423,46765,11520


==> anc/anc/independent_census.py <==
"""Enumerate all qualifying pairs up to 10**9 and check the counts against the CSV."""
import csv
from math import gcd, isqrt
from pathlib import Path

import numpy as np
from sympy import factorint, n_order, primerange

X = 10**9
# For small p, factor 2^(p-1)-1. For larger p, sieve q in the admissible
# progression up to X/p. Both branches recheck Fermat on the product.
DIRECT = 37
primes = np.ones(X // DIRECT + 1, dtype=bool)
primes[:2] = False
for divisor in range(2, isqrt(len(primes) - 1) + 1):
    if primes[divisor]:
        primes[divisor * divisor::divisor] = False

both = []
base2 = []
for p in primerange(3, isqrt(X) + 1):
    if p < DIRECT:
        # q-1 is a multiple of ord_p(2), and q divides 2^(p-1)-1.
        candidates = factorint(2**(p - 1) - 1)
    else:
        order = int(n_order(2, p))
        start = 1 + ((p - 1) // order + 1) * order
        indices = np.flatnonzero(primes[start:X // p + 1:order])
        candidates = start + order * indices
    for candidate in candidates:
        q = int(candidate)
        n = p * q
        if q <= p or n > X or pow(2, n - 1, n) != 1:
            continue
        base2.append(n)
        g = gcd(p - 1, q - 1)
        if pow(3, g, p) == 1 and pow(3, g, q) == 1:
            both.append(n)
assert len(set(base2)) == len(base2) and len(set(both)) == len(both)
with Path(__file__).with_name("catalog.csv").open() as source:
    for row in csv.DictReader(source):
        bound = int(row["X"])
        if bound > X:
            break
        counts = tuple(sum(n <= bound for n in group) for group in (base2, both))
        assert counts == (int(row["base2"]), int(row["both"]))
        print(bound, *counts)


==> anc/anc/independent_census.txt <==
10000 11 1
100000 34 6
1000000 107 13
10000000 311 51
100000000 880 140
1000000000 2455 376


==> anc/anc/local_classes.py <==
"""Verify the residue counts at three independently of prime enumeration."""
from itertools import product
from fractions import Fraction
import math

def count_binary(a,b,m,D):
    """Count joint and admissible classes (in that order) for q=(mh+1)^2+Dk^2 modulo 3, using integer representatives before dividing by b."""
    base = both = 0
    for h,k in product(range(3), repeat=2):
        q=(m*h+1)**2+D*k*k
        p=(a*q+b-a)//b
        if (p*q)%3:
            base+=1
            both+= k==0 and (a!=2 or h==0)
    return both,base

def mul(u,v):
    """Multiply pairs representing elements of F_3[i], where i squared is -1."""
    a,b=u
    c,d=v
    return ((a*c-b*d)%3,(a*d+b*c)%3)

def power(u,n):
    v=(1,0)
    for _ in range(n):
        v=mul(v,u)
    return v

rows=[(1,3,3,27),(2,3,6,108),(1,4,4,64),(1,6,6,432)]
expected=[(2,6),(1,6),(2,8),(2,6)]
for row, target in zip(rows,expected):
    actual=count_binary(*row)
    assert actual==target
    print(row[:2],actual,Fraction(*actual))
nonzero=set(product(range(3),repeat=2))-{(0,0)}
for eps in [(1,0),(2,0),(0,1),(0,2)]:
    for eta in [(1,0),(2,0)]:
        base=both=0
        for u,v in product(nonzero,repeat=2):
            s=power(u,4)
            if mul(s,power(v,4))!=(1,0):
                continue
            base+=1
            both+=mul(eps,mul(u,v))==mul(eta,s)
        assert (both,base)==(8,32)
        print((1,8),eps,eta,(both,base))
ctw=0.6601618158468696
parts=[2*math.sqrt(2),16/(9*math.sqrt(3)),4/(9*math.sqrt(6)),
       1,32/(27*math.sqrt(6)),3/(10*math.sqrt(2))]
print('conditional coefficient for five rays',ctw*sum(parts[1:]))
print('with ray (1,2)',ctw*sum(parts))


==> anc/anc/rays_census.cpp <==
// Census for Proposition 9.2 on many rays with a <= 2 (Section 13.2, "Rays outside the table").
//
// For each prime q with 2^16 < q <= 2^31 and each ray (a,b) in the list below, write
// q = b g + 1 and m = a g + 1. The prime q is eligible (family T_0) when g is even and
// gcd(m, 6b) = 1. Then
//   T_2  : 2^g = 1 (mod q), and 4 | g when a = 2,
//   T_3  : 3^g = 1 (mod q), and 3 | g when a = 2,
//   T_23 : both.
// Three companion models are counted:
//   W : no further condition, i.e. S_i(T,3) in the notation of Section 9;
//   Z : additionally P^-(m) > 100, i.e. S_i(T,100);
//   P : m prime and m > 3, i.e. prime pairs mq on the ray.
// Counts are reported for the dyadic bins T < q <= 2T with T = 2^k, k = 16..30.
//
// Output (stdout), one line per bin and per (ray, bin, model):
//   pi,k,N          N = number of primes q with 2^k < q <= 2^(k+1)
//   a,b,k,M,n0,n2,n3,n23
// Compile: g++ -std=c++17 -O3 -pthread rays_census.cpp -o rays_census
// Run:     ./rays_census > rays_census.csv      (about 3 minutes on two cores, 140 MB)
// The two threads split the odd integers by residue mod 4; the output does not depend on timing.
#include <cstdint>
#include <cstdio>
#include <numeric>
#include <thread>
#include <vector>

typedef uint64_t u64;

static const int KMIN = 16, KMAX = 30;
static const u64 LIMIT = 1ULL << (KMAX + 1);
static std::vector<u64> composite;  // bit i set <=> 2i+1 is composite (or 1)

static inline bool odd_prime(u64 n) {
    u64 i = n >> 1;
    return !((composite[i >> 6] >> (i & 63)) & 1ULL);
}
static inline bool is_prime(u64 n) {
    if (n < 2) return false;
    if (n == 2) return true;
    if (!(n & 1)) return false;
    return odd_prime(n);
}
static inline u64 powmod(u64 base, u64 e, u64 m) {  // m < 2^32, so products fit in 64 bits
    u64 r = 1;
    base %= m;
    while (e) {
        if (e & 1) r = r * base % m;
        base = base * base % m;
        e >>= 1;
    }
    return r;
}

struct Ray { int a, b; };
static const int SIFT[] = {5, 7, 11, 13, 17, 19, 23, 29, 31, 37, 41, 43, 47,
                           53, 59, 61, 67, 71, 73, 79, 83, 89, 97};

int main() {
    std::vector<Ray> rays;
    for (int b = 2; b <= 64; b++) rays.push_back({1, b});
    for (int b = 3; b <= 64; b += 2) rays.push_back({2, b});
    for (int b : {72, 80, 90, 96, 100, 108, 120, 128, 144, 150, 160, 180, 192, 200, 240, 256, 288, 300})
        rays.push_back({1, b});
    for (int b : {75, 81, 99, 105, 121, 125, 135, 147, 165, 175, 189, 195, 225})
        rays.push_back({2, b});

    composite.assign((LIMIT / 2 + 1) / 64 + 2, 0);
    composite[0] |= 1;
    for (u64 p = 3; p * p <= LIMIT; p += 2)
        if (odd_prime(p))
            for (u64 j = p * p; j <= LIMIT; j += 2 * p) {
                u64 i = j >> 1;
                composite[i >> 6] |= (1ULL << (i & 63));
            }

    const int R = rays.size(), NB = KMAX - KMIN + 1;
    std::vector<std::vector<u64>> cnt(2, std::vector<u64>((size_t)R * NB * 12, 0));
    std::vector<std::vector<u64>> nprimes(2, std::vector<u64>(NB, 0));
    const u64 first = (1ULL << KMIN) + 1;
    auto work = [&](int t) {
        auto &C = cnt[t];
        auto &P = nprimes[t];
        for (u64 q = first + 2 * (u64)t; q <= LIMIT; q += 4) {
            if (!odd_prime(q)) continue;
            int bin = (63 - __builtin_clzll(q - 1)) - KMIN;  // 2^k <= q-1 < 2^(k+1)
            if (bin < 0 || bin >= NB) continue;
            P[bin]++;
            const u64 q1 = q - 1;
            for (int r = 0; r < R; r++) {
                const int a = rays[r].a, b = rays[r].b;
                if (q1 % b) continue;
                const u64 g = q1 / b;
                if (g & 1) continue;
                const u64 m = (u64)a * g + 1;
                if (std::gcd(m, (u64)6 * b) != 1) continue;
                const bool t2 = powmod(2, g, q) == 1 && (a != 2 || g % 4 == 0);
                const bool t3 = powmod(3, g, q) == 1 && (a != 2 || g % 3 == 0);
                bool sifted = true;
                for (int l : SIFT)
                    if (m % l == 0 && m != (u64)l) { sifted = false; break; }
                const bool prime_pair = m > 3 && is_prime(m);
                const size_t base = ((size_t)r * NB + bin) * 12;
                const bool in[3] = {true, sifted, prime_pair};
                for (int md = 0; md < 3; md++)
                    if (in[md]) {
                        C[base + 4 * md + 0]++;
                        C[base + 4 * md + 1] += t2;
                        C[base + 4 * md + 2] += t3;
                        C[base + 4 * md + 3] += (t2 && t3);
                    }
            }
        }
    };
    std::thread th0(work, 0), th1(work, 1);
    th0.join();
    th1.join();

    for (int bin = 0; bin < NB; bin++)
        printf("pi,%d,%llu\n", KMIN + bin, (unsigned long long)(nprimes[0][bin] + nprimes[1][bin]));
    const char *model[3] = {"W", "Z", "P"};
    for (int r = 0; r < R; r++)
        for (int bin = 0; bin < NB; bin++)
            for (int md = 0; md < 3; md++) {
                size_t base = ((size_t)r * NB + bin) * 12 + 4 * md;
                unsigned long long v[4];
                for (int j = 0; j < 4; j++) v[j] = cnt[0][base + j] + cnt[1][base + j];
                printf("%d,%d,%d,%s,%llu,%llu,%llu,%llu\n", rays[r].a, rays[r].b, KMIN + bin, model[md],
                       v[0], v[1], v[2], v[3]);
            }
    return 0;
}


==> anc/anc/rays_census.csv <==
pi,16,5709
pi,17,10749
pi,18,20390
pi,19,38635
pi,20,73586
pi,21,140336
pi,22,268216
pi,23,513708
pi,24,985818
pi,25,1894120
pi,26,3645744
pi,27,7027290
pi,28,13561907
pi,29,26207278
pi,30,50697537
1,2,16,W,1402,704,1402,704
1,2,16,Z,451,227,451,227
1,2,16,P,354,175,354,175
1,2,17,W,2684,1331,2684,1331
1,2,17,Z,839,418,839,418
1,2,17,P,606,303,606,303
1,2,18,W,5098,2548,5098,2548
1,2,18,Z,1633,826,1633,826
1,2,18,P,1095,546,1095,546
1,2,19,W,9648,4815,9648,4815
1,2,19,Z,3076,1544,3076,1544
1,2,19,P,1950,965,1950,965
1,2,20,W,18388,9147,18388,9147
1,2,20,Z,5893,2923,5893,2923
1,2,20,P,3597,1773,3597,1773
1,2,21,W,35005,17541,35005,17541
1,2,21,Z,11189,5615,11189,5615
1,2,21,P,6518,3245,6518,3245
1,2,22,W,67013,33433,67013,33433
1,2,22,Z,21214,10552,21214,10552
1,2,22,P,11765,5823,11765,5823
1,2,23,W,128331,64072,128331,64072
1,2,23,Z,40910,20499,40910,20499
1,2,23,P,21794,10908,21794,10908
1,2,24,W,246462,123271,246462,123271
1,2,24,Z,78501,39167,78501,39167
1,2,24,P,40195,20128,40195,20128
1,2,25,W,473305,236663,473305,236663
1,2,25,Z,150450,75286,150450,75286
1,2,25,P,73421,36769,73421,36769
1,2,26,W,911387,455623,911387,455623
1,2,26,Z,290076,145030,290076,145030
1,2,26,P,135631,67723,135631,67723
1,2,27,W,1757028,878162,1757028,878162
1,2,27,Z,558966,279430,558966,279430
1,2,27,P,252194,126084,252194,126084
1,2,28,W,3389399,1694579,3389399,1694579
1,2,28,Z,1078522,539543,1078522,539543
1,2,28,P,468483,234166,468483,234166
1,2,29,W,6551859,3275915,6551859,3275915
1,2,29,Z,2084998,1042338,2084998,1042338
1,2,29,P,873268,436954,873268,436954
1,2,30,W,12673787,6336105,12673787,6336105
1,2,30,Z,4035130,2016985,4035130,2016985
1,2,30,P,1633835,816568,1633835,816568
1,3,16,W,1894,617,630,201
1,3,16,Z,558,174,184,53
1,3,16,P,442,145,153,45
1,3,17,W,3589,1202,1205,391
1,3,17,Z,1114,359,383,123
1,3,17,P,852,278,300,97
1,3,18,W,6783,2226,2244,762
1,3,18,Z,2150,707,713,239
1,3,18,P,1479,499,496,181
1,3,19,W,12884,4291,4311,1439
1,3,19,Z,4125,1383,1412,465
1,3,19,P,2742,927,933,311
1,3,20,W,24491,8188,8093,2675
1,3,20,Z,7776,2564,2577,826
1,3,20,P,4881,1608,1609,512
1,3,21,W,46730,15604,15618,5208
1,3,21,Z,14889,4923,4972,1621
1,3,21,P,8880,2921,2990,950
1,3,22,W,89396,29743,29776,9909
1,3,22,Z,28627,9577,9545,3200
1,3,22,P,16244,5441,5432,1822
1,3,23,W,171228,56997,57070,18953
1,3,23,Z,54573,18262,18177,6087
1,3,23,P,29689,9932,9795,3246
1,3,24,W,328642,109645,109606,36541
1,3,24,Z,104457,35000,34712,11627
1,3,24,P,54499,18168,18128,6057
1,3,25,W,631177,210413,210318,70177
1,3,25,Z,200685,66924,66991,22299
1,3,25,P,100329,33440,33444,11158
1,3,26,W,1215319,404856,405243,134962
1,3,26,Z,386759,128885,129004,42965
1,3,26,P,185428,61688,61860,20553
1,3,27,W,2342378,781040,780245,260149
1,3,27,Z,745264,248308,247700,82676
1,3,27,P,342500,114307,113666,38086
1,3,28,W,4520266,1506583,1506776,502048
1,3,28,Z,1438373,479390,479726,160114
1,3,28,P,637738,212636,212891,70850
1,3,29,W,8736053,2911182,2912908,970868
1,3,29,Z,2780347,925735,927485,309086
1,3,29,P,1189947,396149,398097,132243
1,3,30,W,16898195,5634212,5632301,1877767
1,3,30,Z,5379302,1792982,1791904,597471
1,3,30,P,2223172,741739,739680,246517
1,4,16,W,1413,698,344,162
1,4,16,Z,444,225,92,40
1,4,16,P,368,186,79,32
1,4,17,W,2692,1345,660,330
1,4,17,Z,852,432,212,105
1,4,17,P,662,332,165,81
1,4,18,W,5092,2529,1281,627
1,4,18,Z,1610,782,408,197
1,4,18,P,1165,575,307,151
1,4,19,W,9642,4855,2398,1213
1,4,19,Z,3072,1563,772,388
1,4,19,P,2071,1029,518,257
1,4,20,W,18355,9177,4603,2305
1,4,20,Z,5932,2973,1491,765
1,4,20,P,3794,1921,941,484
1,4,21,W,35089,17459,8699,4301
1,4,21,Z,11208,5630,2791,1421
1,4,21,P,6844,3428,1684,857
1,4,22,W,66907,33377,16702,8344
1,4,22,Z,21260,10630,5236,2612
1,4,22,P,12341,6188,3034,1482
1,4,23,W,128431,64235,32032,15934
1,4,23,Z,41041,20583,10263,5072
1,4,23,P,22795,11407,5688,2804
1,4,24,W,246479,123420,61606,30861
1,4,24,Z,78362,39099,19552,9730
1,4,24,P,41664,20855,10390,5204
1,4,25,W,473201,236242,118179,58959
1,4,25,Z,150423,75094,37644,18947
1,4,25,P,76260,38013,18956,9563
1,4,26,W,911650,455882,228194,114215
1,4,26,Z,290206,145344,72818,36323
1,4,26,P,140922,70587,35371,17676
1,4,27,W,1756523,878076,438734,219309
1,4,27,Z,558835,279077,139398,69529
1,4,27,P,261687,130304,65115,32570
1,4,28,W,3390156,1695269,847109,423767
1,4,28,Z,1079544,539449,269480,134583
1,4,28,P,486214,243344,121166,60498
1,4,29,W,6551387,3275629,1637657,818587
1,4,29,Z,2085004,1042313,521128,260161
1,4,29,P,906477,452932,226685,113012
1,4,30,W,12673576,6335842,3168246,1583698
1,4,30,Z,4035964,2018238,1008402,503774
1,4,30,P,1691992,846549,422114,210833
1,5,16,W,559,100,117,19
1,5,16,Z,228,33,44,8
1,5,16,P,202,29,39,8
1,5,17,W,1049,211,202,41
1,5,17,Z,435,81,78,14
1,5,17,P,360,67,64,11
1,5,18,W,2067,427,406,88
1,5,18,Z,867,159,185,36
1,5,18,P,640,119,130,26
1,5,19,W,3873,750,767,137
1,5,19,Z,1643,301,327,59
1,5,19,P,1121,206,233,39
1,5,20,W,7290,1464,1429,283
1,5,20,Z,3136,633,612,121
1,5,20,P,2034,395,396,75
1,5,21,W,14027,2712,2833,553
1,5,21,Z,5993,1165,1197,236
1,5,21,P,3658,691,739,144
1,5,22,W,26796,5420,5286,1060
1,5,22,Z,11420,2314,2269,457
1,5,22,P,6703,1360,1350,276
1,5,23,W,51346,10210,10230,1970
1,5,23,Z,21804,4371,4366,835
1,5,23,P,12267,2431,2422,454
1,5,24,W,98571,19865,19872,4021
1,5,24,Z,41839,8469,8322,1661
1,5,24,P,22483,4542,4445,907
1,5,25,W,189310,37722,37853,7633
1,5,25,Z,80282,16020,16043,3279
1,5,25,P,41461,8375,8301,1724
1,5,26,W,364365,72803,72668,14446
1,5,26,Z,154461,30927,30694,6082
1,5,26,P,76294,15235,15103,3000
1,5,27,W,703201,140778,140604,28151
1,5,27,Z,298687,59604,59454,11819
1,5,27,P,141606,28279,28233,5509
1,5,28,W,1355674,271308,271031,54311
1,5,28,Z,574853,114907,114645,22818
1,5,28,P,262073,52148,52173,10435
1,5,29,W,2620374,523386,524231,104477
1,5,29,Z,1112260,222390,222525,44413
1,5,29,P,489330,97908,97892,19689
1,5,30,W,5069743,1014326,1013985,202743
1,5,30,Z,2150905,430785,430414,86173
1,5,30,P,911841,182260,182616,36730
1,6,16,W,944,152,309,44
1,6,16,Z,356,54,119,17
1,6,16,P,320,49,110,17
1,6,17,W,1795,307,599,105
1,6,17,Z,743,132,242,40
1,6,17,P,619,113,202,33
1,6,18,W,3410,551,1147,186
1,6,18,Z,1450,226,469,76
1,6,18,P,1070,169,341,55
1,6,19,W,6399,1052,2130,347
1,6,19,Z,2807,489,922,150
1,6,19,P,1956,333,652,100
1,6,20,W,12253,2054,4063,667
1,6,20,Z,5233,877,1763,303
1,6,20,P,3483,588,1169,202
1,6,21,W,23342,3889,7832,1290
1,6,21,Z,9906,1644,3337,554
1,6,21,P,6168,1028,2095,356
1,6,22,W,44673,7416,14879,2452
1,6,22,Z,19089,3170,6336,1050
1,6,22,P,11427,1908,3779,641
1,6,23,W,85543,14235,28440,4779
1,6,23,Z,36290,6030,12072,2029
1,6,23,P,20583,3402,6824,1160
1,6,24,W,164340,27351,54713,9074
1,6,24,Z,69918,11636,23234,3864
1,6,24,P,38156,6380,12606,2146
1,6,25,W,315630,52603,105205,17424
1,6,25,Z,133865,22259,44623,7317
1,6,25,P,69787,11627,23272,3837
1,6,26,W,607465,101155,202416,33731
1,6,26,Z,257852,43000,85754,14300
1,6,26,P,128486,21375,42809,7139
1,6,27,W,1171564,195088,390264,65187
1,6,27,Z,496827,82688,165447,27588
1,6,27,P,238555,39709,79747,13363
1,6,28,W,2259572,376691,753074,125412
1,6,28,Z,958083,159739,319153,53098
1,6,28,P,441422,73390,147240,24345
1,6,29,W,4367824,727606,1456295,242618
1,6,29,Z,1854508,309036,618984,103015
1,6,29,P,821964,136901,274307,45696
1,6,30,W,8448936,1407867,2816749,468895
1,6,30,Z,3585896,598005,1195183,199222
1,6,30,P,1534340,255994,511521,85122
1,7,16,W,819,126,110,13
1,7,16,Z,286,49,37,4
1,7,16,P,267,48,35,4
1,7,17,W,1527,217,212,27
1,7,17,Z,553,73,91,9
1,7,17,P,463,66,75,8
1,7,18,W,2901,398,394,44
1,7,18,Z,1095,139,143,13
1,7,18,P,869,116,111,11
1,7,19,W,5519,812,807,135
1,7,19,Z,2126,292,294,43
1,7,19,P,1483,204,203,32
1,7,20,W,10518,1512,1540,225
1,7,20,Z,4084,591,603,90
1,7,20,P,2745,409,399,55
1,7,21,W,19993,2815,2846,392
1,7,21,Z,7701,1090,1099,165
1,7,21,P,4905,713,698,109
1,7,22,W,38290,5561,5404,791
1,7,22,Z,14643,2125,2030,292
1,7,22,P,8885,1299,1208,179
1,7,23,W,73421,10370,10435,1440
1,7,23,Z,27990,3963,3977,562
1,7,23,P,16079,2260,2298,327
1,7,24,W,140877,20278,20102,2791
1,7,24,Z,53754,7763,7568,1047
1,7,24,P,29554,4268,4103,589
1,7,25,W,270578,38601,38694,5569
1,7,25,Z,103514,14794,14926,2207
1,7,25,P,54770,7783,7917,1178
1,7,26,W,520726,74072,74555,10732
1,7,26,Z,198845,28466,28563,4199
1,7,26,P,100414,14256,14330,2105
1,7,27,W,1004013,143151,143119,20240
1,7,27,Z,383266,54585,54652,7746
1,7,27,P,185324,26471,26374,3746
1,7,28,W,1937374,276822,277131,39613
1,7,28,Z,740092,105525,105796,15123
1,7,28,P,344336,49443,49254,7102
1,7,29,W,3743997,534401,534948,76372
1,7,29,Z,1430550,204503,204739,29409
1,7,29,P,639920,91393,91358,13132
1,7,30,W,7242316,1035791,1033840,147748
1,7,30,Z,2766748,395816,396028,56771
1,7,30,P,1192812,170481,170211,24300
1,8,16,W,344,88,87,18
1,8,16,Z,119,31,29,8
1,8,16,P,115,31,29,8
1,8,17,W,671,159,145,32
1,8,17,Z,246,65,53,12
1,8,17,P,218,60,47,12
1,8,18,W,1274,306,358,89
1,8,18,Z,488,119,149,39
1,8,18,P,397,96,125,31
1,8,19,W,2396,629,587,159
1,8,19,Z,895,227,223,59
1,8,19,P,639,169,160,46
1,8,20,W,4625,1162,1146,281
1,8,20,Z,1770,457,445,118
1,8,20,P,1217,319,301,83
1,8,21,W,8733,2146,2153,509
1,8,21,Z,3394,840,822,189
1,8,21,P,2197,567,518,127
1,8,22,W,16744,4137,4134,1024
1,8,22,Z,6447,1571,1609,386
1,8,22,P,3916,924,990,230
1,8,23,W,32007,7980,7955,1965
1,8,23,Z,12324,3081,3103,765
1,8,23,P,7075,1753,1733,424
1,8,24,W,61709,15446,15420,3840
1,8,24,Z,23588,5853,5841,1456
1,8,24,P,13056,3228,3274,804
1,8,25,W,118401,29629,29531,7419
1,8,25,Z,45318,11351,11292,2835
1,8,25,P,24004,6006,5945,1504
1,8,26,W,227732,56855,57178,14254
1,8,26,Z,86845,21636,21774,5421
1,8,26,P,44005,10918,11063,2685
1,8,27,W,439050,109609,109841,27452
1,8,27,Z,167685,41838,42036,10480
1,8,27,P,81801,20262,20388,5038
1,8,28,W,847304,212094,211831,53011
1,8,28,Z,322971,80844,81020,20344
1,8,28,P,151336,37731,37848,9380
1,8,29,W,1637558,409000,408767,101946
1,8,29,Z,625190,155954,156319,38772
1,8,29,P,281746,70323,70301,17458
1,8,30,W,3168233,791654,792084,197976
1,8,30,Z,1209775,302302,302397,75408
1,8,30,P,525560,131359,131441,32846
1,9,16,W,638,70,67,7
1,9,16,Z,183,17,24,2
1,9,16,P,176,16,23,1
1,9,17,W,1190,125,140,18
1,9,17,Z,334,41,39,7
1,9,17,P,278,34,30,4
1,9,18,W,2255,249,251,26
1,9,18,Z,701,63,75,4
1,9,18,P,559,49,61,4
1,9,19,W,4327,475,504,40
1,9,19,Z,1340,150,152,14
1,9,19,P,967,112,98,8
1,9,20,W,8144,904,890,95
1,9,20,Z,2640,298,282,26
1,9,20,P,1779,195,191,18
1,9,21,W,15528,1740,1732,194
1,9,21,Z,4984,564,570,60
1,9,21,P,3202,366,376,38
1,9,22,W,29814,3293,3268,328
1,9,22,Z,9586,1081,1008,101
1,9,22,P,5907,644,626,63
1,9,23,W,57076,6300,6397,723
1,9,23,Z,18142,2028,2036,232
1,9,23,P,10623,1167,1189,129
1,9,24,W,109526,12310,12276,1362
1,9,24,Z,34863,3930,3853,427
1,9,24,P,19608,2200,2162,241
1,9,25,W,210429,23191,23421,2612
1,9,25,Z,66867,7389,7410,834
1,9,25,P,35881,3973,4009,476
1,9,26,W,405082,45268,44881,5062
1,9,26,Z,128887,14354,14306,1662
1,9,26,P,66066,7342,7354,848
1,9,27,W,780713,86874,86649,9607
1,9,27,Z,248158,27413,27498,3061
1,9,27,P,121961,13367,13607,1519
1,9,28,W,1506444,167374,167026,18485
1,9,28,Z,479437,53269,52855,5806
1,9,28,P,225752,25012,25057,2755
1,9,29,W,2912298,323087,324062,35823
1,9,29,Z,927083,103046,102813,11451
1,9,29,P,420015,46634,46446,5126
1,9,30,W,5633205,626314,625134,69197
1,9,30,Z,1792329,199053,198921,22055
1,9,30,P,783307,87083,87198,9644
1,10,16,W,586,57,59,3
1,10,16,Z,227,19,22,0
1,10,16,P,220,19,19,0
1,10,17,W,1064,105,95,6
1,10,17,Z,425,35,36,1
1,10,17,P,377,31,30,1
1,10,18,W,2031,186,214,13
1,10,18,Z,857,81,87,6
1,10,18,P,677,62,71,5
1,10,19,W,3840,389,380,34
1,10,19,Z,1581,146,153,12
1,10,19,P,1174,108,108,9
1,10,20,W,7371,725,712,61
1,10,20,Z,3124,306,316,28
1,10,20,P,2146,230,218,20
1,10,21,W,14030,1417,1421,130
1,10,21,Z,6036,623,635,54
1,10,21,P,3947,409,413,35
1,10,22,W,26757,2689,2642,297
1,10,22,Z,11330,1151,1091,127
1,10,22,P,6995,712,672,80
1,10,23,W,51333,5100,5035,465
1,10,23,Z,21989,2147,2125,185
1,10,23,P,13044,1277,1259,114
1,10,24,W,98573,9868,9927,991
1,10,24,Z,41802,4129,4067,376
1,10,24,P,23458,2279,2304,216
1,10,25,W,189404,18669,19006,1831
1,10,25,Z,80419,8056,8015,772
1,10,25,P,43122,4310,4363,404
1,10,26,W,364509,36427,36121,3624
1,10,26,Z,154777,15476,15369,1534
1,10,26,P,79697,8061,7905,795
1,10,27,W,703080,70301,70367,6842
1,10,27,Z,298562,30055,30074,2944
1,10,27,P,147853,14684,14910,1457
1,10,28,W,1355817,135662,135501,13628
1,10,28,Z,574497,57780,57116,5864
1,10,28,P,272382,27440,26982,2747
1,10,29,W,2620264,261413,262765,26308
1,10,29,Z,1112860,111015,111587,11163
1,10,29,P,507613,50797,50937,5089
1,10,30,W,5068564,507314,506946,50761
1,10,30,Z,2150894,215782,215386,21611
1,10,30,P,945177,94833,94445,9517
1,11,16,W,261,30,23,6
1,11,16,Z,118,14,11,4
1,11,16,P,115,13,11,4
1,11,17,W,482,48,49,7
1,11,17,Z,209,19,24,3
1,11,17,P,184,16,20,2
1,11,18,W,932,89,76,9
1,11,18,Z,446,37,32,1
1,11,18,P,368,32,28,1
1,11,19,W,1758,151,164,18
1,11,19,Z,818,69,81,8
1,11,19,P,610,57,54,8
1,11,20,W,3318,286,264,27
1,11,20,Z,1576,133,124,12
1,11,20,P,1107,89,82,8
1,11,21,W,6358,576,584,46
1,11,21,Z,2984,294,258,23
1,11,21,P,1927,197,169,16
1,11,22,W,12204,1062,1090,90
1,11,22,Z,5803,519,512,45
1,11,22,P,3630,331,329,33
1,11,23,W,23352,2127,2097,191
1,11,23,Z,10997,1000,1001,77
1,11,23,P,6531,587,598,45
1,11,24,W,44891,4050,4211,359
1,11,24,Z,21281,1893,1975,169
1,11,24,P,12026,1064,1103,89
1,11,25,W,85981,7720,7897,660
1,11,25,Z,40556,3706,3707,321
1,11,25,P,22039,2052,2010,177
1,11,26,W,165736,15006,15051,1308
1,11,26,Z,78181,7111,7080,605
1,11,26,P,40587,3664,3671,325
1,11,27,W,319443,29019,28918,2560
1,11,27,Z,150244,13615,13562,1181
1,11,27,P,74919,6832,6782,576
1,11,28,W,616471,55861,55750,4879
1,11,28,Z,290200,26147,26139,2281
1,11,28,P,138340,12531,12480,1106
1,11,29,W,1191278,108326,108527,9848
1,11,29,Z,561877,50918,51197,4645
1,11,29,P,256863,23373,23400,2122
1,11,30,W,2303788,209827,209679,19161
1,11,30,Z,1087291,99168,98980,8955
1,11,30,P,480296,43686,43524,3939
1,12,16,W,459,75,80,15
1,12,16,Z,146,25,26,5
1,12,16,P,144,24,26,5
1,12,17,W,899,157,156,31
1,12,17,Z,311,58,59,13
1,12,17,P,278,53,52,13
1,12,18,W,1691,267,286,48
1,12,18,Z,565,77,94,13
1,12,18,P,456,61,76,12
1,12,19,W,3201,527,540,80
1,12,19,Z,1145,192,196,31
1,12,19,P,848,134,150,22
1,12,20,W,6117,989,1014,159
1,12,20,Z,2221,366,349,53
1,12,20,P,1563,271,246,41
1,12,21,W,11670,1893,1909,275
1,12,21,Z,4151,700,640,97
1,12,21,P,2765,477,428,66
1,12,22,W,22343,3715,3754,632
1,12,22,Z,7915,1340,1419,246
1,12,22,P,4979,842,880,158
1,12,23,W,42802,7133,7103,1158
1,12,23,Z,15269,2553,2535,421
1,12,23,P,9120,1526,1494,250
1,12,24,W,82258,13740,13655,2309
1,12,24,Z,29206,4873,4749,795
1,12,24,P,16560,2789,2716,450
1,12,25,W,157604,26253,26210,4399
1,12,25,Z,55841,9364,9416,1625
1,12,25,P,30451,5053,5120,887
1,12,26,W,303665,50587,50856,8333
1,12,26,Z,107226,17894,17812,2960
1,12,26,P,55803,9291,9262,1508
1,12,27,W,585454,97687,97551,16328
1,12,27,Z,207033,34497,34599,5809
1,12,27,P,103601,17177,17253,2875
1,12,28,W,1129428,188180,187767,31330
1,12,28,Z,399255,66394,66401,11249
1,12,28,P,190981,31709,31834,5363
1,12,29,W,2184245,363513,364755,60460
1,12,29,Z,772584,128572,129525,21453
1,12,29,P,355825,59054,59349,9842
1,12,30,W,4224689,704663,703499,117126
1,12,30,Z,1493953,249053,248984,41593
1,12,30,P,662684,110766,110500,18337
1,13,16,W,430,30,34,5
1,13,16,Z,131,8,12,1
1,13,16,P,131,8,12,1
1,13,17,W,829,64,49,6
1,13,17,Z,280,16,13,2
1,13,17,P,263,14,12,2
1,13,18,W,1563,119,117,7
1,13,18,Z,546,33,39,2
1,13,18,P,448,25,32,0
1,13,19,W,2964,257,229,22
1,13,19,Z,988,77,60,3
1,13,19,P,739,59,44,3
1,13,20,W,5654,413,455,31
1,13,20,Z,1965,125,167,9
1,13,20,P,1392,91,110,7
1,13,21,W,10772,807,778,62
1,13,21,Z,3765,280,247,21
1,13,21,P,2499,192,166,14
1,13,22,W,20645,1581,1537,99
1,13,22,Z,7179,558,524,36
1,13,22,P,4479,346,318,16
1,13,23,W,39484,3019,3030,249
1,13,23,Z,13719,1031,1024,90
1,13,23,P,8215,613,636,54
1,13,24,W,75926,5905,5795,439
1,13,24,Z,26589,2114,2043,154
1,13,24,P,15235,1222,1190,93
1,13,25,W,145602,10943,11155,865
1,13,25,Z,50414,3783,3861,284
1,13,25,P,27610,2055,2131,153
1,13,26,W,280628,21707,21696,1785
1,13,26,Z,97681,7606,7569,636
1,13,26,P,51015,3994,4023,331
1,13,27,W,540449,41563,41603,3099
1,13,27,Z,187552,14440,14302,1063
1,13,27,P,93992,7277,7185,541
1,13,28,W,1043211,80495,80395,6208
1,13,28,Z,362300,27936,27945,2166
1,13,28,P,174511,13500,13463,1042
1,13,29,W,2015145,154756,155770,12102
1,13,29,Z,699578,53773,54202,4264
1,13,29,P,323724,24755,25048,1944
1,13,30,W,3900307,300436,298765,22926
1,13,30,Z,1354198,104169,103709,7782
1,13,30,P,603890,46462,46033,3388
1,14,16,W,201,11,29,1
1,14,16,Z,75,5,9,1
1,14,16,P,75,5,9,1
1,14,17,W,384,26,47,2
1,14,17,Z,155,8,21,0
1,14,17,P,147,8,20,0
1,14,18,W,733,49,108,4
1,14,18,Z,265,17,32,1
1,14,18,P,221,15,27,0
1,14,19,W,1374,90,212,13
1,14,19,Z,591,34,94,5
1,14,19,P,460,28,70,3
1,14,20,W,2599,168,350,18
1,14,20,Z,1078,62,147,6
1,14,20,P,753,46,97,6
1,14,21,W,5017,340,701,45
1,14,21,Z,2102,153,303,17
1,14,21,P,1409,102,192,11
1,14,22,W,9557,730,1301,94
1,14,22,Z,3970,309,532,39
1,14,22,P,2511,195,332,19
1,14,23,W,18287,1302,2481,168
1,14,23,Z,7610,551,1056,79
1,14,23,P,4595,343,637,47
1,14,24,W,35203,2474,4974,323
1,14,24,Z,14775,1022,2109,142
1,14,24,P,8484,596,1176,78
1,14,25,W,67627,4832,9636,706
1,14,25,Z,28142,1995,4062,296
1,14,25,P,15446,1097,2253,161
1,14,26,W,130071,9252,18883,1328
1,14,26,Z,54254,3878,7873,595
1,14,26,P,28710,2020,4158,318
1,14,27,W,251197,17924,35915,2474
1,14,27,Z,104724,7463,14874,1031
1,14,27,P,52868,3745,7406,508
1,14,28,W,484074,34570,68916,4787
1,14,28,Z,201317,14497,28599,1980
1,14,28,P,97650,7036,13911,926
1,14,29,W,935653,66415,133300,9184
1,14,29,Z,389508,27576,55356,3893
1,14,29,P,180824,12855,25631,1838
1,14,30,W,1810447,129358,258579,18538
1,14,30,Z,754862,54258,107896,7762
1,14,30,P,337721,24098,48376,3441
1,15,16,W,377,22,22,2
1,15,16,Z,173,6,9,0
1,15,16,P,173,6,9,0
1,15,17,W,704,51,47,6
1,15,17,Z,328,26,26,5
1,15,17,P,303,23,24,5
1,15,18,W,1377,106,96,6
1,15,18,Z,671,48,48,2
1,15,18,P,559,40,40,2
1,15,19,W,2591,160,182,13
1,15,19,Z,1295,87,93,6
1,15,19,P,987,73,72,6
1,15,20,W,4830,329,341,24
1,15,20,Z,2474,172,181,9
1,15,20,P,1760,121,129,7
1,15,21,W,9403,576,643,34
1,15,21,Z,4840,283,339,18
1,15,21,P,3317,198,230,15
1,15,22,W,17862,1158,1141,71
1,15,22,Z,9184,615,584,40
1,15,22,P,5852,366,401,26
1,15,23,W,34256,2261,2286,151
1,15,23,Z,17484,1187,1190,75
1,15,23,P,10547,708,703,43
1,15,24,W,65806,4449,4372,291
1,15,24,Z,33628,2234,2168,140
1,15,24,P,19335,1291,1226,75
1,15,25,W,126182,8396,8328,540
1,15,25,Z,64255,4243,4231,252
1,15,25,P,35635,2353,2300,142
1,15,26,W,243027,16181,16144,1069
1,15,26,Z,123706,8203,8239,563
1,15,26,P,65426,4228,4250,286
1,15,27,W,468267,31284,31435,2044
1,15,27,Z,237934,15881,16062,1068
1,15,27,P,120901,8041,8140,544
1,15,28,W,903887,59885,59859,3874
1,15,28,Z,460280,30468,30245,1958
1,15,28,P,223727,14852,14684,933
1,15,29,W,1747237,116339,116622,7810
1,15,29,Z,889849,59169,59285,4035
1,15,29,P,415661,27689,27665,1932
1,15,30,W,3379651,225185,225619,14951
1,15,30,Z,1722025,114324,114695,7636
1,15,30,P,773152,50796,51574,3356
1,16,16,W,345,46,19,1
1,16,16,Z,137,18,7,0
1,16,16,P,137,18,7,0
1,16,17,W,672,75,39,4
1,16,17,Z,256,28,16,1
1,16,17,P,244,25,15,1
1,16,18,W,1281,155,95,15
1,16,18,Z,507,57,34,4
1,16,18,P,436,48,29,3
1,16,19,W,2424,320,138,11
1,16,19,Z,1022,133,65,5
1,16,19,P,788,97,47,1
1,16,20,W,4601,580,287,26
1,16,20,Z,1954,253,111,8
1,16,20,P,1434,182,79,6
1,16,21,W,8718,1073,541,66
1,16,21,Z,3758,442,233,23
1,16,21,P,2560,319,157,12
1,16,22,W,16732,2096,1047,133
1,16,22,Z,7205,885,421,47
1,16,22,P,4607,579,270,34
1,16,23,W,32152,3937,2024,249
1,16,23,Z,13758,1720,875,114
1,16,23,P,8410,1072,533,65
1,16,24,W,61518,7664,3795,444
1,16,24,Z,26140,3234,1619,198
1,16,24,P,15116,1876,946,120
1,16,25,W,118243,14810,7317,912
1,16,25,Z,49998,6230,3151,388
1,16,25,P,27792,3410,1755,201
1,16,26,W,228013,28417,14312,1830
1,16,26,Z,96623,12067,6168,758
1,16,26,P,51259,6422,3332,401
1,16,27,W,439064,54701,27302,3350
1,16,27,Z,186256,23262,11631,1473
1,16,27,P,94855,11751,5962,739
1,16,28,W,847058,105627,52641,6601
1,16,28,Z,359080,44833,22317,2804
1,16,28,P,175214,21957,10964,1351
1,16,29,W,1637913,204790,102186,12560
1,16,29,Z,694859,86944,43346,5278
1,16,29,P,325580,40785,20480,2521
1,16,30,W,3168784,396104,198047,24799
1,16,30,Z,1345821,168120,83869,10430
1,16,30,P,606582,75597,37746,4750
1,17,16,W,159,11,10,2
1,17,16,Z,53,2,3,2
1,17,16,P,53,2,3,2
1,17,17,W,322,16,16,1
1,17,17,Z,109,5,4,0
1,17,17,P,102,4,4,0
1,17,18,W,592,37,39,3
1,17,18,Z,186,11,13,0
1,17,18,P,163,8,12,0
1,17,19,W,1123,62,60,6
1,17,19,Z,367,21,21,2
1,17,19,P,282,18,16,2
1,17,20,W,2192,133,140,10
1,17,20,Z,704,52,43,4
1,17,20,P,509,40,28,2
1,17,21,W,4150,225,249,13
1,17,21,Z,1420,78,93,7
1,17,21,P,965,51,64,6
1,17,22,W,7822,445,493,30
1,17,22,Z,2684,161,178,13
1,17,22,P,1727,101,113,8
1,17,23,W,15134,836,860,49
1,17,23,Z,5241,289,284,19
1,17,23,P,3252,184,180,17
1,17,24,W,29027,1719,1644,98
1,17,24,Z,9851,561,559,24
1,17,24,P,5673,314,335,12
1,17,25,W,55659,3303,3337,191
1,17,25,Z,18931,1106,1174,69
1,17,25,P,10560,647,663,43
1,17,26,W,107252,6314,6154,379
1,17,26,Z,36273,2116,2127,133
1,17,26,P,19373,1086,1108,65
1,17,27,W,206757,12244,12133,700
1,17,27,Z,70174,4152,4107,236
1,17,27,P,35616,2140,2086,108
1,17,28,W,398970,23713,23419,1380
1,17,28,Z,135194,7909,7878,456
1,17,28,P,66361,3856,3860,209
1,17,29,W,770053,45161,45133,2666
1,17,29,Z,261002,15355,15201,887
1,17,29,P,122505,7079,7191,415
1,17,30,W,1490905,87673,86986,5180
1,17,30,Z,506350,29783,29650,1754
1,17,30,P,229045,13433,13380,780
1,18,16,W,322,22,39,2
1,18,16,Z,103,8,13,1
1,18,16,P,103,8,13,1
1,18,17,W,610,42,67,3
1,18,17,Z,189,12,19,0
1,18,17,P,182,12,18,0
1,18,18,W,1121,49,122,5
1,18,18,Z,343,16,41,2
1,18,18,P,298,14,33,2
1,18,19,W,2103,107,233,6
1,18,19,Z,694,39,83,3
1,18,19,P,563,34,70,2
1,18,20,W,4064,214,440,19
1,18,20,Z,1392,67,142,5
1,18,20,P,1016,45,107,2
1,18,21,W,7819,437,890,51
1,18,21,Z,2662,171,293,17
1,18,21,P,1822,121,210,13
1,18,22,W,14882,811,1669,71
1,18,22,Z,5136,267,580,22
1,18,22,P,3270,188,374,11
1,18,23,W,28580,1539,3161,171
1,18,23,Z,9709,533,1055,58
1,18,23,P,5958,293,629,31
1,18,24,W,54981,3053,6124,375
1,18,24,Z,18790,1055,2089,130
1,18,24,P,11154,586,1269,80
1,18,25,W,104946,5806,11860,642
1,18,25,Z,35703,1978,4061,194
1,18,25,P,20143,1114,2386,115
1,18,26,W,202481,11275,22324,1186
1,18,26,Z,68601,3887,7654,419
1,18,26,P,36649,2078,4010,236
1,18,27,W,390477,21722,43309,2450
1,18,27,Z,132543,7350,14614,841
1,18,27,P,67766,3730,7498,439
1,18,28,W,753350,41990,83463,4518
1,18,28,Z,255365,14242,28244,1548
1,18,28,P,125287,7050,13720,762
1,18,29,W,1456153,80914,162011,9023
1,18,29,Z,494153,27555,54790,3073
1,18,29,P,233288,13050,25847,1410
1,18,30,W,2816233,156058,313053,17220
1,18,30,Z,956423,53049,106096,5805
1,18,30,P,433906,24053,48137,2632
1,19,16,W,293,19,11,2
1,19,16,Z,101,6,4,0
1,19,16,P,101,6,4,0
1,19,17,W,567,26,27,1
1,19,17,Z,178,11,7,0
1,19,17,P,172,11,7,0
1,19,18,W,1049,62,60,4
1,19,18,Z,340,17,15,0
1,19,18,P,294,15,13,0
1,19,19,W,2043,92,102,2
1,19,19,Z,662,25,40,0
1,19,19,P,522,20,30,0
1,19,20,W,3858,194,207,11
1,19,20,Z,1292,70,67,4
1,19,20,P,954,52,50,4
1,19,21,W,7386,403,372,24
1,19,21,Z,2526,126,134,5
1,19,21,P,1749,80,84,3
1,19,22,W,14122,766,755,42
1,19,22,Z,4751,267,257,14
1,19,22,P,3110,190,181,11
1,19,23,W,26986,1394,1383,79
1,19,23,Z,9201,486,491,29
1,19,23,P,5743,290,320,19
1,19,24,W,51899,2735,2725,129
1,19,24,Z,17551,948,923,42
1,19,24,P,10317,556,513,26
1,19,25,W,99571,5265,5136,277
1,19,25,Z,33576,1717,1677,80
1,19,25,P,18924,979,958,46
1,19,26,W,191930,10111,10152,507
1,19,26,Z,64518,3379,3275,159
1,19,26,P,34765,1843,1732,87
1,19,27,W,369992,19314,19453,1001
1,19,27,Z,124707,6548,6654,352
1,19,27,P,64101,3332,3447,173
1,19,28,W,713621,37812,37650,2013
1,19,28,Z,240081,12754,12621,638
1,19,28,P,118311,6313,6186,311
1,19,29,W,1378825,72501,73006,3859
1,19,29,Z,464454,24303,24718,1283
1,19,29,P,219540,11491,11615,576
1,19,30,W,2667771,140460,140218,7254
1,19,30,Z,899602,47292,47403,2454
1,19,30,P,409925,21391,21778,1105
1,20,16,W,145,15,16,1
1,20,16,Z,69,8,9,1
1,20,16,P,69,8,9,1
1,20,17,W,260,27,22,2
1,20,17,Z,116,10,12,2
1,20,17,P,112,9,12,2
1,20,18,W,502,43,54,5
1,20,18,Z,210,26,22,3
1,20,18,P,187,25,21,3
1,20,19,W,974,92,93,6
1,20,19,Z,429,45,35,3
1,20,19,P,347,35,29,3
1,20,20,W,1823,172,169,19
1,20,20,Z,827,88,77,9
1,20,20,P,608,71,53,7
1,20,21,W,3497,348,379,33
1,20,21,Z,1591,162,158,13
1,20,21,P,1090,122,103,9
1,20,22,W,6683,658,695,60
1,20,22,Z,3023,296,310,28
1,20,22,P,1941,180,203,18
1,20,23,W,12817,1313,1211,105
1,20,23,Z,5838,592,546,43
1,20,23,P,3579,369,351,29
1,20,24,W,24660,2491,2475,243
1,20,24,Z,11109,1176,1188,115
1,20,24,P,6561,682,680,67
1,20,25,W,47288,4559,4657,426
1,20,25,Z,21291,2076,2124,209
1,20,25,P,11899,1159,1200,119
1,20,26,W,91100,9117,9077,936
1,20,26,Z,40708,4012,3997,406
1,20,26,P,21894,2132,2133,214
1,20,27,W,175550,17496,17345,1678
1,20,27,Z,78630,7778,7819,737
1,20,27,P,40323,3978,3940,381
1,20,28,W,338710,33938,34010,3501
1,20,28,Z,151971,15078,15341,1552
1,20,28,P,74952,7431,7646,761
1,20,29,W,655214,65359,65363,6477
1,20,29,Z,294399,29534,29353,3005
1,20,29,P,139852,13985,13947,1412
1,20,30,W,1266562,126630,127032,12710
1,20,30,Z,569095,56817,56915,5674
1,20,30,P,259628,25979,25865,2566
1,21,16,W,275,10,10,0
1,21,16,Z,140,4,5,0
1,21,16,P,140,4,5,0
1,21,17,W,500,30,23,1
1,21,17,Z,231,16,12,1
1,21,17,P,227,16,12,1
1,21,18,W,977,42,47,2
1,21,18,Z,489,18,19,1
1,21,18,P,436,16,18,1
1,21,19,W,1827,85,82,4
1,21,19,Z,877,34,39,1
1,21,19,P,716,27,32,1
1,21,20,W,3501,175,175,5
1,21,20,Z,1766,97,89,3
1,21,20,P,1306,71,66,1
1,21,21,W,6638,317,302,15
1,21,21,Z,3396,149,152,7
1,21,21,P,2364,103,121,3
1,21,22,W,12688,620,609,27
1,21,22,Z,6500,342,308,11
1,21,22,P,4219,229,202,8
1,21,23,W,24460,1169,1202,70
1,21,23,Z,12623,628,601,31
1,21,23,P,7837,374,395,22
1,21,24,W,46986,2263,2186,94
1,21,24,Z,23933,1124,1124,49
1,21,24,P,14203,701,680,32
1,21,25,W,90115,4297,4298,210
1,21,25,Z,46020,2256,2191,108
1,21,25,P,26070,1273,1215,62
1,21,26,W,173636,8315,8296,350
1,21,26,Z,88428,4266,4237,181
1,21,26,P,47905,2312,2335,97
1,21,27,W,334624,15878,15819,731
1,21,27,Z,170237,8022,8089,401
1,21,27,P,88088,4132,4199,202
1,21,28,W,645971,30555,30761,1454
1,21,28,Z,328654,15590,15672,731
1,21,28,P,163030,7766,7747,370
1,21,29,W,1248339,59231,59706,2864
1,21,29,Z,635637,30150,30356,1440
1,21,29,P,302021,14328,14280,678
1,21,30,W,2413302,115124,114665,5470
1,21,30,Z,1229245,58678,58604,2752
1,21,30,P,562653,26755,26711,1301
1,22,16,W,265,12,10,0
1,22,16,Z,108,2,4,0
1,22,16,P,108,2,4,0
1,22,17,W,490,28,24,2
1,22,17,Z,197,10,12,1
1,22,17,P,193,9,11,0
1,22,18,W,944,41,47,2
1,22,18,Z,402,20,25,2
1,22,18,P,358,14,22,2
1,22,19,W,1724,61,81,2
1,22,19,Z,719,31,38,2
1,22,19,P,577,23,31,2
1,22,20,W,3370,163,124,5
1,22,20,Z,1402,63,55,1
1,22,20,P,1067,54,45,1
1,22,21,W,6355,312,290,15
1,22,21,Z,2718,130,126,8
1,22,21,P,1855,88,84,8
1,22,22,W,12130,547,523,22
1,22,22,Z,5212,254,221,15
1,22,22,P,3430,177,152,10
1,22,23,W,23333,1012,1044,53
1,22,23,Z,9972,405,451,19
1,22,23,P,6167,244,279,12
1,22,24,W,44941,2097,2090,91
1,22,24,Z,19019,859,867,36
1,22,24,P,11284,521,511,20
1,22,25,W,86033,3803,4003,174
1,22,25,Z,36657,1646,1674,69
1,22,25,P,20914,937,943,46
1,22,26,W,165754,7518,7544,323
1,22,26,Z,70323,3185,3187,138
1,22,26,P,38087,1699,1725,78
1,22,27,W,319481,14587,14532,649
1,22,27,Z,135723,6091,6181,258
1,22,27,P,70385,3183,3245,134
1,22,28,W,616457,27892,27722,1177
1,22,28,Z,261191,11703,11748,503
1,22,28,P,129853,5837,5857,258
1,22,29,W,1190569,53936,54137,2443
1,22,29,Z,504777,22933,22913,986
1,22,29,P,240750,10935,10901,485
1,22,30,W,2304613,104369,104872,4829
1,22,30,Z,978937,44440,44739,2042
1,22,30,P,448126,20139,20548,932
1,23,16,W,136,10,8,0
1,23,16,Z,55,3,3,0
1,23,16,P,55,3,3,0
1,23,17,W,223,9,14,1
1,23,17,Z,84,4,5,0
1,23,17,P,84,4,5,0
1,23,18,W,450,22,16,2
1,23,18,Z,153,8,5,0
1,23,18,P,141,7,5,0
1,23,19,W,825,43,45,3
1,23,19,Z,290,18,15,2
1,23,19,P,231,14,10,1
1,23,20,W,1625,77,61,3
1,23,20,Z,603,25,21,1
1,23,20,P,466,19,16,1
1,23,21,W,3050,134,134,4
1,23,21,Z,1123,49,59,0
1,23,21,P,781,31,37,0
1,23,22,W,5785,268,255,13
1,23,22,Z,2151,98,98,4
1,23,22,P,1411,68,68,2
1,23,23,W,11175,499,512,31
1,23,23,Z,4142,208,184,6
1,23,23,P,2540,121,107,3
1,23,24,W,21495,934,954,47
1,23,24,Z,7943,345,379,14
1,23,24,P,4780,192,223,9
1,23,25,W,41287,1727,1786,86
1,23,25,Z,15279,634,633,40
1,23,25,P,8722,368,341,25
1,23,26,W,79185,3431,3363,129
1,23,26,Z,29266,1271,1199,44
1,23,26,P,15854,708,630,18
1,23,27,W,152732,6608,6508,272
1,23,27,Z,56594,2420,2526,119
1,23,27,P,29272,1281,1284,64
1,23,28,W,294997,12927,12797,567
1,23,28,Z,109184,4767,4694,214
1,23,28,P,54516,2371,2352,110
1,23,29,W,569278,25076,24990,1137
1,23,29,Z,210688,9205,9148,384
1,23,29,P,101014,4426,4365,193
1,23,30,W,1102728,48053,47888,2095
1,23,30,Z,408419,17897,17819,779
1,23,30,P,188386,8193,8187,359
1,24,16,W,232,22,25,1
1,24,16,Z,83,12,8,1
1,24,16,P,83,12,8,1
1,24,17,W,444,37,38,3
1,24,17,Z,134,11,11,0
1,24,17,P,133,11,11,0
1,24,18,W,858,56,85,4
1,24,18,Z,273,24,21,2
1,24,18,P,244,21,17,2
1,24,19,W,1593,143,117,11
1,24,19,Z,523,48,45,4
1,24,19,P,421,38,38,3
1,24,20,W,3091,258,249,20
1,24,20,Z,1007,73,91,8
1,24,20,P,761,61,71,8
1,24,21,W,5798,487,462,39
1,24,21,Z,1957,167,146,13
1,24,21,P,1388,113,96,9
1,24,22,W,11207,929,942,77
1,24,22,Z,3751,314,319,25
1,24,22,P,2486,215,226,13
1,24,23,W,21307,1801,1797,144
1,24,23,Z,7104,620,559,47
1,24,23,P,4442,389,373,35
1,24,24,W,41074,3430,3441,265
1,24,24,Z,13763,1133,1129,88
1,24,24,P,8191,671,663,62
1,24,25,W,79065,6475,6586,498
1,24,25,Z,26431,2104,2245,156
1,24,25,P,15116,1210,1272,90
1,24,26,W,151821,12503,12562,1035
1,24,26,Z,50635,4135,4186,336
1,24,26,P,27530,2238,2298,170
1,24,27,W,292668,24207,24386,1999
1,24,27,Z,97417,8045,8222,658
1,24,27,P,50854,4227,4221,327
1,24,28,W,564995,47316,47145,3940
1,24,28,Z,187966,15625,15652,1294
1,24,28,P,93979,7812,7867,649
1,24,29,W,1091675,90717,90679,7490
1,24,29,Z,363907,30117,30147,2482
1,24,29,P,174809,14447,14444,1108
1,24,30,W,2111632,176131,176181,14606
1,24,30,Z,703993,58696,58751,4863
1,24,30,P,324639,27073,27009,2237
1,25,16,W,233,8,14,2
1,25,16,Z,96,2,7,1
1,25,16,P,96,2,7,1
1,25,17,W,406,22,13,1
1,25,17,Z,180,11,5,1
1,25,17,P,180,11,5,1
1,25,18,W,831,22,36,0
1,25,18,Z,315,9,14,0
1,25,18,P,287,8,12,0
1,25,19,W,1558,79,53,0
1,25,19,Z,659,39,21,0
1,25,19,P,544,36,16,0
1,25,20,W,2926,111,136,2
1,25,20,Z,1228,49,61,2
1,25,20,P,939,36,48,2
1,25,21,W,5608,215,215,5
1,25,21,Z,2398,90,82,0
1,25,21,P,1648,68,63,0
1,25,22,W,10680,410,460,16
1,25,22,Z,4573,179,210,7
1,25,22,P,3037,108,137,5
1,25,23,W,20619,829,810,21
1,25,23,Z,8844,386,346,13
1,25,23,P,5512,234,220,7
1,25,24,W,39346,1581,1614,62
1,25,24,Z,16778,673,712,30
1,25,24,P,10068,388,457,21
1,25,25,W,75756,2985,2957,103
1,25,25,Z,32185,1263,1277,52
1,25,25,P,18307,743,753,31
1,25,26,W,145956,5776,5777,237
1,25,26,Z,61757,2410,2449,106
1,25,26,P,33681,1330,1299,54
1,25,27,W,281079,11397,11167,484
1,25,27,Z,119155,4755,4829,217
1,25,27,P,62422,2504,2556,117
1,25,28,W,542219,21861,21827,842
1,25,28,Z,230117,9254,9207,360
1,25,28,P,115428,4681,4510,178
1,25,29,W,1048051,41966,41905,1693
1,25,29,Z,444364,17873,17668,755
1,25,29,P,213590,8517,8467,380
1,25,30,W,2028015,80889,80897,3137
1,25,30,Z,861256,34359,34317,1351
1,25,30,P,397786,16026,15683,602
1,26,16,W,106,4,9,0
1,26,16,Z,48,3,3,0
1,26,16,P,48,3,3,0
1,26,17,W,206,11,9,1
1,26,17,Z,93,4,8,0
1,26,17,P,93,4,8,0
1,26,18,W,374,16,18,1
1,26,18,Z,167,7,9,1
1,26,18,P,152,7,7,1
1,26,19,W,764,31,61,0
1,26,19,Z,360,14,32,0
1,26,19,P,298,13,22,0
1,26,20,W,1428,51,107,6
1,26,20,Z,648,28,50,3
1,26,20,P,486,24,36,3
1,26,21,W,2702,120,191,7
1,26,21,Z,1285,65,84,5
1,26,21,P,898,42,58,3
1,26,22,W,5109,184,404,6
1,26,22,Z,2378,92,200,5
1,26,22,P,1592,59,139,4
1,26,23,W,9927,364,771,27
1,26,23,Z,4620,176,354,15
1,26,23,P,2889,115,233,11
1,26,24,W,18920,728,1470,57
1,26,24,Z,8822,327,704,30
1,26,24,P,5292,188,417,18
1,26,25,W,36407,1409,2777,104
1,26,25,Z,16829,642,1279,44
1,26,25,P,9665,381,742,24
1,26,26,W,70264,2678,5524,193
1,26,26,Z,32577,1263,2531,90
1,26,26,P,17836,664,1402,53
1,26,27,W,134965,5069,10506,432
1,26,27,Z,62648,2318,4957,205
1,26,27,P,32715,1180,2620,101
1,26,28,W,260776,10224,20165,794
1,26,28,Z,120890,4821,9366,376
1,26,28,P,60756,2427,4694,161
1,26,29,W,504238,19180,38718,1407
1,26,29,Z,233223,8982,17801,630
1,26,29,P,112104,4272,8540,290
1,26,30,W,974737,37415,74924,2922
1,26,30,Z,450668,17226,34866,1394
1,26,30,P,208570,7881,16079,647
1,27,16,W,216,9,6,0
1,27,16,Z,70,3,4,0
1,27,16,P,70,3,4,0
1,27,17,W,385,19,12,0
1,27,17,Z,121,4,3,0
1,27,17,P,121,4,3,0
1,27,18,W,748,25,26,2
1,27,18,Z,261,11,11,2
1,27,18,P,242,11,9,2
1,27,19,W,1417,53,60,1
1,27,19,Z,468,17,21,1
1,27,19,P,384,13,18,0
1,27,20,W,2709,93,84,2
1,27,20,Z,967,32,31,1
1,27,20,P,733,21,23,1
1,27,21,W,5182,198,198,8
1,27,21,Z,1779,67,66,4
1,27,21,P,1274,42,48,4
1,27,22,W,9959,361,390,14
1,27,22,Z,3437,123,145,5
1,27,22,P,2257,82,97,2
1,27,23,W,19025,691,716,21
1,27,23,Z,6655,236,258,7
1,27,23,P,4239,146,170,3
1,27,24,W,36563,1403,1405,55
1,27,24,Z,12724,491,499,19
1,27,24,P,7678,295,289,9
1,27,25,W,70079,2513,2662,87
1,27,25,Z,24447,865,947,36
1,27,25,P,13970,518,553,19
1,27,26,W,135161,5106,4972,166
1,27,26,Z,46857,1874,1752,60
1,27,26,P,25823,1009,937,31
1,27,27,W,259864,9647,9767,356
1,27,27,Z,90365,3362,3323,129
1,27,27,P,47291,1773,1724,69
1,27,28,W,502408,18579,18585,694
1,27,28,Z,174346,6388,6514,241
1,27,28,P,87783,3167,3269,109
1,27,29,W,970833,35958,36114,1361
1,27,29,Z,336680,12413,12742,448
1,27,29,P,162270,6061,6126,234
1,27,30,W,1877630,69501,69438,2527
1,27,30,Z,651511,23800,24269,847
1,27,30,P,302158,11044,11310,401
1,28,16,W,199,14,9,0
1,28,16,Z,77,6,4,0
1,28,16,P,77,6,4,0
1,28,17,W,390,22,19,1
1,28,17,Z,134,6,3,0
1,28,17,P,134,6,3,0
1,28,18,W,717,47,26,1
1,28,18,Z,283,19,8,0
1,28,18,P,262,19,8,0
1,28,19,W,1374,94,51,5
1,28,19,Z,498,38,19,2
1,28,19,P,424,34,17,2
1,28,20,W,2591,170,83,5
1,28,20,Z,995,65,30,3
1,28,20,P,746,49,25,3
1,28,21,W,5037,361,188,9
1,28,21,Z,1930,137,69,3
1,28,21,P,1364,97,45,2
1,28,22,W,9549,727,334,17
1,28,22,Z,3708,287,132,10
1,28,22,P,2459,189,92,5
1,28,23,W,18402,1297,617,45
1,28,23,Z,7177,539,250,23
1,28,23,P,4610,353,161,15
1,28,24,W,35187,2498,1289,78
1,28,24,Z,13458,942,494,33
1,28,24,P,8211,585,297,20
1,28,25,W,67560,4786,2406,177
1,28,25,Z,25717,1796,878,61
1,28,25,P,14832,1023,503,29
1,28,26,W,130275,9059,4780,346
1,28,26,Z,49636,3436,1814,133
1,28,26,P,27256,1925,1004,80
1,28,27,W,250904,17894,8875,637
1,28,27,Z,95660,6819,3368,240
1,28,27,P,50428,3651,1827,139
1,28,28,W,484256,34669,17049,1193
1,28,28,Z,184600,13103,6480,447
1,28,28,P,93019,6611,3238,217
1,28,29,W,935951,66807,33229,2213
1,28,29,Z,357401,25415,12627,863
1,28,29,P,172541,12379,6065,405
1,28,30,W,1810814,130040,64382,4690
1,28,30,Z,691423,50009,24471,1774
1,28,30,P,321641,23506,11418,828
1,29,16,W,92,3,5,1
1,29,16,Z,36,1,1,1
1,29,16,P,36,1,1,1
1,29,17,W,185,7,8,0
1,29,17,Z,61,4,3,0
1,29,17,P,61,4,3,0
1,29,18,W,348,12,15,0
1,29,18,Z,134,4,8,0
1,29,18,P,128,3,8,0
1,29,19,W,668,19,23,0
1,29,19,Z,249,7,8,0
1,29,19,P,202,6,8,0
1,29,20,W,1277,30,55,3
1,29,20,Z,477,11,27,0
1,29,20,P,360,8,18,0
1,29,21,W,2431,57,95,0
1,29,21,Z,968,19,39,0
1,29,21,P,688,8,25,0
1,29,22,W,4630,173,173,5
1,29,22,Z,1842,61,75,3
1,29,22,P,1218,42,48,2
1,29,23,W,8825,300,288,6
1,29,23,Z,3528,121,120,2
1,29,23,P,2228,73,69,1
1,29,24,W,16980,597,537,16
1,29,24,Z,6728,223,211,7
1,29,24,P,4030,132,129,2
1,29,25,W,32682,1195,1061,31
1,29,25,Z,13022,464,432,14
1,29,25,P,7543,257,273,9
1,29,26,W,62860,2170,2124,61
1,29,26,Z,24904,837,813,25
1,29,26,P,13700,462,447,11
1,29,27,W,121044,4241,4279,148
1,29,27,Z,47804,1763,1680,51
1,29,27,P,25245,962,893,35
1,29,28,W,233570,8144,8037,272
1,29,28,Z,92450,3238,3180,106
1,29,28,P,46651,1683,1588,55
1,29,29,W,451920,15691,15783,552
1,29,29,Z,179053,6238,6292,220
1,29,29,P,86640,3058,3046,123
1,29,30,W,873908,29992,30424,1028
1,29,30,Z,345875,11835,12019,397
1,29,30,P,161007,5492,5622,188
1,30,16,W,188,7,7,0
1,30,16,Z,94,3,3,0
1,30,16,P,94,3,3,0
1,30,17,W,357,15,18,2
1,30,17,Z,137,8,9,1
1,30,17,P,137,8,9,1
1,30,18,W,678,22,56,1
1,30,18,Z,269,10,18,0
1,30,18,P,260,10,17,0
1,30,19,W,1291,46,78,2
1,30,19,Z,560,20,34,1
1,30,19,P,465,16,29,1
1,30,20,W,2440,68,147,3
1,30,20,Z,1032,23,55,1
1,30,20,P,791,18,44,1
1,30,21,W,4656,152,334,12
1,30,21,Z,2005,67,151,6
1,30,21,P,1437,45,118,5
1,30,22,W,8930,308,564,28
1,30,22,Z,3959,129,245,10
1,30,22,P,2665,95,176,7
1,30,23,W,17115,568,1103,42
1,30,23,Z,7537,248,451,17
1,30,23,P,4764,156,284,13
1,30,24,W,32817,1077,2146,71
1,30,24,Z,14589,479,969,29
1,30,24,P,8800,287,587,18
1,30,25,W,63121,2017,4182,130
1,30,25,Z,27778,928,1858,62
1,30,25,P,16039,528,1088,32
1,30,26,W,121398,4073,8123,278
1,30,26,Z,53324,1782,3498,115
1,30,26,P,29494,984,1924,68
1,30,27,W,234558,7586,15681,474
1,30,27,Z,103187,3370,6872,201
1,30,27,P,54539,1783,3696,106
1,30,28,W,451718,14982,30104,991
1,30,28,Z,198548,6609,13236,430
1,30,28,P,100656,3395,6656,226
1,30,29,W,873550,28950,58334,1988
1,30,29,Z,384275,12726,25735,912
1,30,29,P,186383,6174,12426,452
1,30,30,W,1689927,56226,112693,3771
1,30,30,Z,743001,24851,49607,1684
1,30,30,P,347323,11573,23055,768
1,31,16,W,182,3,10,0
1,31,16,Z,83,1,5,0
1,31,16,P,83,1,5,0
1,31,17,W,344,10,12,0
1,31,17,Z,144,5,4,0
1,31,17,P,144,5,4,0
1,31,18,W,632,17,19,0
1,31,18,Z,267,11,8,0
1,31,18,P,251,11,8,0
1,31,19,W,1256,35,39,0
1,31,19,Z,529,16,23,0
1,31,19,P,448,14,20,0
1,31,20,W,2361,93,68,2
1,31,20,Z,1002,37,22,2
1,31,20,P,775,33,17,2
1,31,21,W,4543,157,141,4
1,31,21,Z,2012,68,66,2
1,31,21,P,1426,51,52,2
1,31,22,W,8611,276,289,9
1,31,22,Z,3809,109,121,4
1,31,22,P,2603,73,83,4
1,31,23,W,16536,491,548,14
1,31,23,Z,7272,210,211,6
1,31,23,P,4643,139,133,5
1,31,24,W,31787,1020,1014,34
1,31,24,Z,13927,437,428,11
1,31,24,P,8461,273,274,8
1,31,25,W,61082,1939,1993,66
1,31,25,Z,26838,874,882,30
1,31,25,P,15407,508,496,19
1,31,26,W,117690,3829,3720,135
1,31,26,Z,51917,1732,1608,56
1,31,26,P,28734,933,891,31
1,31,27,W,226391,7183,7350,240
1,31,27,Z,99296,3089,3259,115
1,31,27,P,52555,1626,1770,66
1,31,28,W,437464,14216,14119,472
1,31,28,Z,192049,6317,6143,213
1,31,28,P,97475,3254,3052,106
1,31,29,W,845608,27508,27068,906
1,31,29,Z,370861,12079,11922,389
1,31,29,P,180592,5852,5847,201
1,31,30,W,1635651,52617,52695,1661
1,31,30,Z,718451,23128,23016,705
1,31,30,P,335044,10775,10730,348
1,32,16,W,85,5,6,0
1,32,16,Z,21,1,2,0
1,32,16,P,21,1,2,0
1,32,17,W,159,11,11,0
1,32,17,Z,50,4,4,0
1,32,17,P,50,4,4,0
1,32,18,W,322,22,28,3
1,32,18,Z,99,8,4,1
1,32,18,P,97,8,4,1
1,32,19,W,631,33,35,2
1,32,19,Z,198,11,8,0
1,32,19,P,167,11,7,0
1,32,20,W,1130,81,67,5
1,32,20,Z,359,27,20,1
1,32,20,P,275,23,17,1
1,32,21,W,2205,131,126,9
1,32,21,Z,720,43,38,2
1,32,21,P,524,38,28,2
1,32,22,W,4168,268,269,16
1,32,22,Z,1363,91,96,5
1,32,22,P,939,65,67,4
1,32,23,W,8003,476,521,31
1,32,23,Z,2685,161,182,9
1,32,23,P,1705,104,117,8
1,32,24,W,15401,1006,940,52
1,32,24,Z,5175,333,313,21
1,32,24,P,3118,204,180,9
1,32,25,W,29511,1923,1877,115
1,32,25,Z,9693,650,623,48
1,32,25,P,5628,363,384,26
1,32,26,W,56945,3490,3559,241
1,32,26,Z,18729,1156,1190,82
1,32,26,P,10626,661,694,51
1,32,27,W,109629,6730,6725,438
1,32,27,Z,36049,2188,2203,155
1,32,27,P,19085,1141,1138,75
1,32,28,W,211685,13282,13279,792
1,32,28,Z,69650,4310,4310,260
1,32,28,P,35460,2190,2169,126
1,32,29,W,409427,25278,25557,1526
1,32,29,Z,134755,8354,8332,474
1,32,29,P,65764,4067,4022,208
1,32,30,W,792441,49414,49996,3161
1,32,30,Z,260879,16161,16587,1034
1,32,30,P,122052,7562,7681,482
1,33,16,W,177,6,2,0
1,33,16,Z,55,1,1,0
1,33,16,P,55,1,1,0
1,33,17,W,321,13,9,0
1,33,17,Z,110,6,3,0
1,33,17,P,110,6,3,0
1,33,18,W,620,20,24,2
1,33,18,Z,201,5,9,1
1,33,18,P,193,5,9,1
1,33,19,W,1161,31,38,0
1,33,19,Z,391,13,13,0
1,33,19,P,337,11,12,0
1,33,20,W,2227,62,49,2
1,33,20,Z,760,28,15,2
1,33,20,P,601,23,15,2
1,33,21,W,4235,126,145,3
1,33,21,Z,1479,48,50,1
1,33,21,P,1071,35,32,1
1,33,22,W,8140,255,267,10
1,33,22,Z,2876,84,92,2
1,33,22,P,1948,62,52,1
1,33,23,W,15593,490,452,16
1,33,23,Z,5568,164,157,6
1,33,23,P,3586,96,102,2
1,33,24,W,29854,933,910,30
1,33,24,Z,10538,318,326,9
1,33,24,P,6352,189,195,5
1,33,25,W,57467,1702,1745,56
1,33,25,Z,20458,607,615,19
1,33,25,P,11891,372,367,7
1,33,26,W,110410,3365,3403,97
1,33,26,Z,39024,1197,1233,38
1,33,26,P,21722,657,678,20
1,33,27,W,213154,6465,6367,193
1,33,27,Z,75328,2282,2244,72
1,33,27,P,40144,1253,1207,38
1,33,28,W,410993,12475,12422,369
1,33,28,Z,145526,4350,4368,140
1,33,28,P,74090,2201,2173,70
1,33,29,W,793847,23902,24086,751
1,33,29,Z,280348,8520,8570,263
1,33,29,P,137022,4221,4149,140
1,33,30,W,1535667,46327,46659,1396
1,33,30,Z,543438,16430,16226,478
1,33,30,P,255310,7694,7651,238
1,34,16,W,160,5,2,0
1,34,16,Z,64,3,0,0
1,34,16,P,64,3,0,0
1,34,17,W,331,7,9,0
1,34,17,Z,113,1,2,0
1,34,17,P,113,1,2,0
1,34,18,W,573,21,18,1
1,34,18,Z,204,7,3,0
1,34,18,P,196,7,3,0
1,34,19,W,1121,28,32,3
1,34,19,Z,401,10,11,2
1,34,19,P,346,9,10,2
1,34,20,W,2179,63,59,2
1,34,20,Z,824,21,26,1
1,34,20,P,652,21,21,1
1,34,21,W,4103,125,121,3
1,34,21,Z,1556,39,53,0
1,34,21,P,1113,29,39,0
1,34,22,W,7825,218,228,6
1,34,22,Z,2950,63,83,2
1,34,22,P,1958,43,53,2
1,34,23,W,15122,426,447,15
1,34,23,Z,5771,174,167,6
1,34,23,P,3717,105,109,5
1,34,24,W,29011,879,834,29
1,34,24,Z,10991,327,310,15
1,34,24,P,6719,190,180,8
1,34,25,W,55638,1603,1703,49
1,34,25,Z,21063,617,624,19
1,34,25,P,12354,355,362,9
1,34,26,W,107180,3121,3104,104
1,34,26,Z,40514,1201,1155,38
1,34,26,P,22516,691,664,22
1,34,27,W,206632,6064,5982,169
1,34,27,Z,77821,2260,2230,61
1,34,27,P,41519,1193,1189,27
1,34,28,W,398777,11812,11643,318
1,34,28,Z,150039,4452,4424,118
1,34,28,P,76478,2271,2228,58
1,34,29,W,771005,22500,22610,651
1,34,29,Z,290412,8487,8500,247
1,34,29,P,142062,4088,4160,108
1,34,30,W,1490698,44022,43611,1260
1,34,30,Z,562565,16756,16287,502
1,34,30,P,264529,7872,7743,239
1,35,16,W,81,2,4,1
1,35,16,Z,42,1,1,0
1,35,16,P,42,1,1,0
1,35,17,W,151,4,3,0
1,35,17,Z,67,3,2,0
1,35,17,P,67,3,2,0
1,35,18,W,280,9,9,0
1,35,18,Z,148,4,5,0
1,35,18,P,142,4,4,0
1,35,19,W,569,13,15,0
1,35,19,Z,282,7,10,0
1,35,19,P,237,6,7,0
1,35,20,W,1061,27,32,1
1,35,20,Z,557,20,19,1
1,35,20,P,446,16,14,1
1,35,21,W,2007,57,61,3
1,35,21,Z,1081,31,32,2
1,35,21,P,776,21,23,2
1,35,22,W,3805,102,106,4
1,35,22,Z,2018,54,57,3
1,35,22,P,1405,37,44,2
1,35,23,W,7310,185,204,6
1,35,23,Z,4019,97,107,2
1,35,23,P,2571,67,63,2
1,35,24,W,14086,414,399,16
1,35,24,Z,7594,217,223,8
1,35,24,P,4674,143,136,6
1,35,25,W,27212,777,784,21
1,35,25,Z,14844,432,423,13
1,35,25,P,8699,255,270,7
1,35,26,W,51991,1494,1538,45
1,35,26,Z,28242,828,844,24
1,35,26,P,15771,453,472,12
1,35,27,W,100597,2812,2856,70
1,35,27,Z,54627,1525,1539,33
1,35,27,P,29156,840,838,27
1,35,28,W,193670,5481,5445,140
1,35,28,Z,105240,2906,3012,81
1,35,28,P,53761,1445,1526,36
1,35,29,W,374328,10459,10697,296
1,35,29,Z,203693,5671,5818,158
1,35,29,P,99763,2781,2876,77
1,35,30,W,724364,20488,20688,579
1,35,30,Z,393512,11137,11145,313
1,35,30,P,185163,5287,5281,151
1,36,16,W,158,9,9,1
1,36,16,Z,82,3,4,1
1,36,16,P,82,3,4,1
1,36,17,W,303,15,21,0
1,36,17,Z,144,6,13,0
1,36,17,P,144,6,13,0
1,36,18,W,581,22,28,1
1,36,18,Z,278,12,15,1
1,36,18,P,269,11,15,1
1,36,19,W,1067,70,67,3
1,36,19,Z,529,33,35,2
1,36,19,P,465,26,32,2
1,36,20,W,2062,110,111,6
1,36,20,Z,1041,55,56,2
1,36,20,P,829,45,45,2
1,36,21,W,3857,190,212,9
1,36,21,Z,1937,92,84,2
1,36,21,P,1428,63,70,2
1,36,22,W,7470,406,393,22
1,36,22,Z,3849,212,183,14
1,36,22,P,2636,150,122,10
1,36,23,W,14228,774,798,45
1,36,23,Z,7364,402,446,25
1,36,23,P,4735,260,272,16
1,36,24,W,27359,1539,1551,93
1,36,24,Z,14038,827,789,56
1,36,24,P,8563,515,492,38
1,36,25,W,52660,2941,2933,174
1,36,25,Z,26774,1472,1483,93
1,36,25,P,15664,840,879,52
1,36,26,W,101203,5736,5615,303
1,36,26,Z,51385,2915,2839,148
1,36,26,P,28615,1605,1556,92
1,36,27,W,195085,10750,10960,633
1,36,27,Z,99420,5510,5615,330
1,36,27,P,53300,2928,2978,163
1,36,28,W,376516,20993,20930,1125
1,36,28,Z,191725,10734,10593,561
1,36,28,P,98381,5520,5335,291
1,36,29,W,727834,40569,40550,2283
1,36,29,Z,370662,20661,20541,1190
1,36,29,P,181823,10240,10009,601
1,36,30,W,1408082,78445,77897,4382
1,36,30,Z,716727,39967,39635,2268
1,36,30,P,337998,18776,18779,1074
1,37,16,W,152,5,4,0
1,37,16,Z,52,3,0,0
1,37,16,P,52,3,0,0
1,37,17,W,295,5,6,0
1,37,17,Z,92,2,3,0
1,37,17,P,92,2,3,0
1,37,18,W,540,19,14,0
1,37,18,Z,168,6,4,0
1,37,18,P,165,6,4,0
1,37,19,W,1042,34,28,1
1,37,19,Z,346,14,5,0
1,37,19,P,299,13,4,0
1,37,20,W,2014,46,58,2
1,37,20,Z,655,19,17,1
1,37,20,P,525,17,13,1
1,37,21,W,3780,107,102,4
1,37,21,Z,1226,33,39,1
1,37,21,P,895,26,30,1
1,37,22,W,7258,208,201,7
1,37,22,Z,2385,76,75,1
1,37,22,P,1631,49,50,0
1,37,23,W,13926,386,382,9
1,37,23,Z,4589,128,123,4
1,37,23,P,2974,81,80,1
1,37,24,W,26586,736,732,28
1,37,24,Z,8720,265,250,13
1,37,24,P,5407,160,162,9
1,37,25,W,51093,1419,1335,52
1,37,25,Z,16719,499,415,15
1,37,25,P,9745,314,227,8
1,37,26,W,98718,2731,2682,79
1,37,26,Z,32343,905,857,25
1,37,26,P,18035,511,486,16
1,37,27,W,189744,5097,5058,139
1,37,27,Z,62293,1659,1725,49
1,37,27,P,33505,880,920,26
1,37,28,W,366351,9993,9909,292
1,37,28,Z,120097,3296,3238,91
1,37,28,P,61650,1643,1648,51
1,37,29,W,708656,19188,19381,560
1,37,29,Z,232039,6299,6423,189
1,37,29,P,114026,3109,3170,74
1,37,30,W,1370253,37052,37582,1050
1,37,30,Z,448122,12192,12213,335
1,37,30,P,211596,5742,5725,160
1,38,16,W,74,3,1,0
1,38,16,Z,19,1,0,0
1,38,16,P,19,1,0,0
1,38,17,W,142,5,7,0
1,38,17,Z,44,2,2,0
1,38,17,P,44,2,2,0
1,38,18,W,257,12,12,0
1,38,18,Z,69,3,3,0
1,38,18,P,65,3,2,0
1,38,19,W,505,14,29,0
1,38,19,Z,167,4,12,0
1,38,19,P,141,3,8,0
1,38,20,W,943,25,51,3
1,38,20,Z,326,10,19,1
1,38,20,P,250,7,14,1
1,38,21,W,1842,52,93,4
1,38,21,Z,612,18,27,1
1,38,21,P,474,12,18,1
1,38,22,W,3566,86,200,5
1,38,22,Z,1224,30,70,0
1,38,22,P,843,22,53,0
1,38,23,W,6742,180,328,9
1,38,23,Z,2388,57,101,1
1,38,23,P,1525,41,70,1
1,38,24,W,12986,338,691,7
1,38,24,Z,4529,112,232,4
1,38,24,P,2816,67,136,2
1,38,25,W,24902,655,1300,36
1,38,25,Z,8717,226,449,15
1,38,25,P,5096,136,283,7
1,38,26,W,47929,1242,2530,65
1,38,26,Z,16613,453,855,26
1,38,26,P,9299,255,461,16
1,38,27,W,92494,2400,4930,127
1,38,27,Z,32035,838,1687,46
1,38,27,P,17172,469,891,24
1,38,28,W,178181,4786,9341,259
1,38,28,Z,61797,1659,3227,105
1,38,28,P,31903,842,1655,55
1,38,29,W,344485,9298,17903,486
1,38,29,Z,119403,3268,6266,185
1,38,29,P,58765,1655,3085,98
1,38,30,W,666806,17374,34981,882
1,38,30,Z,231520,6025,12322,293
1,38,30,P,109524,2859,5744,130
1,39,16,W,141,3,9,0
1,39,16,Z,44,1,4,0
1,39,16,P,44,1,4,0
1,39,17,W,270,7,6,0
1,39,17,Z,103,2,1,0
1,39,17,P,103,2,1,0
1,39,18,W,521,15,15,0
1,39,18,Z,180,2,3,0
1,39,18,P,174,2,3,0
1,39,19,W,999,25,28,2
1,39,19,Z,362,10,9,1
1,39,19,P,313,9,9,1
1,39,20,W,1871,47,48,1
1,39,20,Z,697,16,15,0
1,39,20,P,562,13,13,0
1,39,21,W,3634,105,74,1
1,39,21,Z,1333,39,26,0
1,39,21,P,970,30,14,0
1,39,22,W,6892,182,173,4
1,39,22,Z,2571,68,71,2
1,39,22,P,1792,45,48,1
1,39,23,W,13164,347,336,11
1,39,23,Z,4906,125,122,5
1,39,23,P,3139,79,71,3
1,39,24,W,25227,672,690,17
1,39,24,Z,9295,246,265,6
1,39,24,P,5773,157,161,4
1,39,25,W,48598,1223,1222,35
1,39,25,Z,17853,439,452,13
1,39,25,P,10660,274,260,8
1,39,26,W,93385,2293,2424,56
1,39,26,Z,34428,861,918,19
1,39,26,P,19373,487,516,9
1,39,27,W,180230,4598,4677,109
1,39,27,Z,66165,1719,1673,39
1,39,27,P,35649,907,889,22
1,39,28,W,347553,8994,9037,221
1,39,28,Z,127404,3204,3222,84
1,39,28,P,65532,1640,1706,52
1,39,29,W,671988,17330,17171,432
1,39,29,Z,247180,6295,6428,160
1,39,29,P,121837,3152,3190,77
1,39,30,W,1299434,33253,33123,840
1,39,30,Z,476764,12255,12152,311
1,39,30,P,225932,5788,5759,136
1,40,16,W,143,10,3,0
1,40,16,Z,68,5,1,0
1,40,16,P,68,5,1,0
1,40,17,W,261,15,6,0
1,40,17,Z,135,11,3,0
1,40,17,P,135,11,3,0
1,40,18,W,516,25,18,1
1,40,18,Z,214,10,4,0
1,40,18,P,211,10,4,0
1,40,19,W,951,53,26,2
1,40,19,Z,415,23,7,0
1,40,19,P,362,20,6,0
1,40,20,W,1850,87,35,1
1,40,20,Z,828,48,7,0
1,40,20,P,667,36,6,0
1,40,21,W,3451,170,87,0
1,40,21,Z,1576,69,45,0
1,40,21,P,1167,49,35,0
1,40,22,W,6712,308,169,12
1,40,22,Z,3128,138,75,3
1,40,22,P,2173,91,55,2
1,40,23,W,12850,657,312,13
1,40,23,Z,5967,318,136,5
1,40,23,P,3873,200,85,3
1,40,24,W,24626,1257,603,27
1,40,24,Z,11410,571,292,15
1,40,24,P,7083,368,193,10
1,40,25,W,47305,2263,1169,49
1,40,25,Z,21881,1038,515,24
1,40,25,P,12870,629,306,14
1,40,26,W,91106,4512,2258,120
1,40,26,Z,42161,2118,1013,47
1,40,26,P,23795,1225,578,25
1,40,27,W,175684,8678,4441,201
1,40,27,Z,81235,4048,2011,92
1,40,27,P,43729,2144,1054,52
1,40,28,W,338887,16894,8550,445
1,40,28,Z,156733,7804,3943,211
1,40,28,P,80593,4029,2037,107
1,40,29,W,655022,32644,16416,842
1,40,29,Z,302925,15016,7524,391
1,40,29,P,149302,7394,3714,201
1,40,30,W,1267815,63749,31987,1626
1,40,30,Z,586329,29537,14900,779
1,40,30,P,277888,13928,7025,356
1,41,16,W,74,1,2,0
1,41,16,Z,33,0,1,0
1,41,16,P,33,0,1,0
1,41,17,W,136,5,2,0
1,41,17,Z,58,0,0,0
1,41,17,P,58,0,0,0
1,41,18,W,249,4,7,0
1,41,18,Z,96,3,2,0
1,41,18,P,92,3,2,0
1,41,19,W,463,8,10,1
1,41,19,Z,199,1,2,0
1,41,19,P,180,1,2,0
1,41,20,W,907,20,15,1
1,41,20,Z,383,7,2,0
1,41,20,P,308,6,1,0
1,41,21,W,1664,49,45,0
1,41,21,Z,711,18,19,0
1,41,21,P,536,15,10,0
1,41,22,W,3299,79,80,0
1,41,22,Z,1446,34,26,0
1,41,22,P,993,22,20,0
1,41,23,W,6299,141,132,2
1,41,23,Z,2777,61,58,2
1,41,23,P,1844,37,40,1
1,41,24,W,12050,272,312,4
1,41,24,Z,5329,111,129,1
1,41,24,P,3282,69,81,1
1,41,25,W,23173,566,545,15
1,41,25,Z,10046,249,229,7
1,41,25,P,5949,160,144,6
1,41,26,W,44454,1113,1123,27
1,41,26,Z,19244,488,466,15
1,41,26,P,10925,273,250,8
1,41,27,W,85792,1997,2073,47
1,41,27,Z,37259,872,924,22
1,41,27,P,20131,479,488,13
1,41,28,W,165487,4012,4044,94
1,41,28,Z,71949,1749,1809,40
1,41,28,P,37081,888,927,14
1,41,29,W,319239,7747,7787,209
1,41,29,Z,138416,3285,3384,94
1,41,29,P,68337,1647,1682,51
1,41,30,W,617982,15132,15038,375
1,41,30,Z,269215,6586,6407,154
1,41,30,P,128067,3156,3081,75
1,42,16,W,138,1,5,0
1,42,16,Z,65,1,3,0
1,42,16,P,65,1,3,0
1,42,17,W,252,7,11,1
1,42,17,Z,92,2,4,0
1,42,17,P,92,2,4,0
1,42,18,W,489,12,27,0
1,42,18,Z,184,7,9,0
1,42,18,P,177,7,7,0
1,42,19,W,903,17,39,1
1,42,19,Z,331,6,23,1
1,42,19,P,299,6,20,1
1,42,20,W,1744,33,71,3
1,42,20,Z,679,14,28,1
1,42,20,P,540,10,19,0
1,42,21,W,3340,83,162,5
1,42,21,Z,1285,33,58,1
1,42,21,P,959,19,46,0
1,42,22,W,6354,143,302,8
1,42,22,Z,2523,47,120,3
1,42,22,P,1744,34,80,1
1,42,23,W,12205,311,567,18
1,42,23,Z,4764,110,225,6
1,42,23,P,3121,69,153,5
1,42,24,W,23523,556,1135,25
1,42,24,Z,9319,233,462,15
1,42,24,P,5797,148,280,9
1,42,25,W,45118,1050,2199,55
1,42,25,Z,17769,413,865,16
1,42,25,P,10538,247,480,9
1,42,26,W,86697,2048,4212,93
1,42,26,Z,34131,792,1629,35
1,42,26,P,19309,451,918,18
1,42,27,W,167275,3932,7968,180
1,42,27,Z,65509,1560,3161,77
1,42,27,P,35262,859,1729,45
1,42,28,W,322742,7747,15348,382
1,42,28,Z,126438,3071,5928,144
1,42,28,P,65425,1573,3028,65
1,42,29,W,623809,14842,29760,679
1,42,29,Z,244442,5781,11813,274
1,42,29,P,121189,2812,5850,124
1,42,30,W,1207032,28936,57149,1367
1,42,30,Z,472008,11246,22280,534
1,42,30,P,224595,5282,10731,234
1,43,16,W,130,1,4,0
1,43,16,Z,55,1,2,0
1,43,16,P,55,1,2,0
1,43,17,W,249,7,8,0
1,43,17,Z,96,2,3,0
1,43,17,P,96,2,3,0
1,43,18,W,464,12,13,0
1,43,18,Z,167,2,3,0
1,43,18,P,164,2,3,0
1,43,19,W,898,25,29,1
1,43,19,Z,334,10,15,0
1,43,19,P,296,8,14,0
1,43,20,W,1728,42,45,2
1,43,20,Z,654,19,17,1
1,43,20,P,519,16,13,1
1,43,21,W,3268,71,79,1
1,43,21,Z,1281,26,32,1
1,43,21,P,962,22,25,1
1,43,22,W,6212,163,139,5
1,43,22,Z,2416,59,54,1
1,43,22,P,1697,41,39,1
1,43,23,W,11948,276,288,3
1,43,23,Z,4694,108,113,1
1,43,23,P,3065,75,62,1
1,43,24,W,22875,552,540,8
1,43,24,Z,9038,210,199,4
1,43,24,P,5582,117,98,1
1,43,25,W,43949,1009,1057,23
1,43,25,Z,17264,427,406,8
1,43,25,P,10280,261,254,3
1,43,26,W,84775,1945,1933,46
1,43,26,Z,33188,736,757,20
1,43,26,P,18726,418,399,11
1,43,27,W,163628,3826,3818,80
1,43,27,Z,64026,1498,1473,21
1,43,27,P,34626,824,843,12
1,43,28,W,315471,7331,7304,182
1,43,28,Z,123416,2893,2780,79
1,43,28,P,63818,1499,1440,44
1,43,29,W,609441,14137,14039,363
1,43,29,Z,238579,5496,5514,149
1,43,29,P,118223,2651,2666,73
1,43,30,W,1178675,27416,27521,616
1,43,30,Z,460710,10735,10730,245
1,43,30,P,219727,5161,5128,124
1,44,16,W,65,2,2,0
1,44,16,Z,23,1,0,0
1,44,16,P,23,1,0,0
1,44,17,W,123,3,7,0
1,44,17,Z,46,1,1,0
1,44,17,P,46,1,1,0
1,44,18,W,230,12,18,2
1,44,18,Z,78,3,11,2
1,44,18,P,77,3,11,2
1,44,19,W,436,11,14,0
1,44,19,Z,145,2,3,0
1,44,19,P,132,2,3,0
1,44,20,W,816,40,27,1
1,44,20,Z,304,18,10,1
1,44,20,P,251,16,9,1
1,44,21,W,1609,83,63,2
1,44,21,Z,592,28,32,2
1,44,21,P,446,19,24,2
1,44,22,W,3045,135,129,5
1,44,22,Z,1126,51,47,2
1,44,22,P,772,42,32,2
1,44,23,W,5829,235,275,9
1,44,23,Z,2133,91,100,5
1,44,23,P,1379,68,62,4
1,44,24,W,11248,522,528,23
1,44,24,Z,4131,202,202,9
1,44,24,P,2544,127,120,6
1,44,25,W,21528,968,987,47
1,44,25,Z,7727,356,344,15
1,44,25,P,4551,222,214,7
1,44,26,W,41316,1916,1919,73
1,44,26,Z,14985,704,693,27
1,44,26,P,8503,402,371,14
1,44,27,W,79817,3610,3631,176
1,44,27,Z,28974,1315,1341,63
1,44,27,P,15711,687,699,31
1,44,28,W,154066,7008,7017,300
1,44,28,Z,55733,2553,2468,99
1,44,28,P,28884,1324,1326,45
1,44,29,W,297657,13340,13551,603
1,44,29,Z,107756,4815,4802,208
1,44,29,P,53624,2383,2453,97
1,44,30,W,575990,25867,26142,1253
1,44,30,Z,208617,9332,9586,433
1,44,30,P,99266,4475,4646,211
1,45,16,W,125,1,2,0
1,45,16,Z,64,1,1,0
1,45,16,P,64,1,1,0
1,45,17,W,242,5,3,0
1,45,17,Z,110,2,2,0
1,45,17,P,110,2,2,0
1,45,18,W,465,11,14,1
1,45,18,Z,206,7,6,1
1,45,18,P,204,7,6,1
1,45,19,W,849,19,19,1
1,45,19,Z,361,11,12,0
1,45,19,P,325,10,9,0
1,45,20,W,1621,37,33,0
1,45,20,Z,745,15,16,0
1,45,20,P,604,8,11,0
1,45,21,W,3141,78,68,1
1,45,21,Z,1496,35,33,1
1,45,21,P,1134,30,24,1
1,45,22,W,5945,118,141,2
1,45,22,Z,2830,48,65,1
1,45,22,P,1964,36,45,1
1,45,23,W,11352,252,231,7
1,45,23,Z,5347,117,122,5
1,45,23,P,3484,62,76,1
1,45,24,W,21875,453,488,15
1,45,24,Z,10334,211,235,6
1,45,24,P,6436,127,139,2
1,45,25,W,41957,902,930,16
1,45,25,Z,19845,405,417,4
1,45,25,P,11783,230,249,0
1,45,26,W,81133,1815,1848,53
1,45,26,Z,38398,877,861,31
1,45,26,P,21786,522,491,16
1,45,27,W,156277,3531,3439,79
1,45,27,Z,73667,1687,1653,38
1,45,27,P,40123,912,894,25
1,45,28,W,301287,6595,6690,153
1,45,28,Z,141869,3085,3159,70
1,45,28,P,73688,1598,1655,40
1,45,29,W,582142,12923,12994,285
1,45,29,Z,274213,6138,6117,122
1,45,29,P,136585,3033,3094,53
1,45,30,W,1126233,24981,25124,609
1,45,30,Z,530643,11789,11868,292
1,45,30,P,253397,5661,5682,145
1,46,16,W,128,4,2,0
1,46,16,Z,61,3,0,0
1,46,16,P,61,3,0,0
1,46,17,W,247,6,7,1
1,46,17,Z,103,5,3,1
1,46,17,P,103,5,3,1
1,46,18,W,440,13,8,0
1,46,18,Z,163,4,2,0
1,46,18,P,162,4,2,0
1,46,19,W,834,13,20,0
1,46,19,Z,352,4,10,0
1,46,19,P,320,4,8,0
1,46,20,W,1604,34,34,1
1,46,20,Z,678,13,14,0
1,46,20,P,554,11,13,0
1,46,21,W,3042,66,78,1
1,46,21,Z,1373,36,34,0
1,46,21,P,1009,30,27,0
1,46,22,W,5768,114,140,2
1,46,22,Z,2589,64,66,1
1,46,22,P,1811,45,44,1
1,46,23,W,11163,256,265,6
1,46,23,Z,4976,108,112,1
1,46,23,P,3283,74,80,1
1,46,24,W,21519,475,459,12
1,46,24,Z,9621,208,205,7
1,46,24,P,5948,121,116,2
1,46,25,W,41173,857,870,17
1,46,25,Z,18324,366,402,5
1,46,25,P,10855,197,226,3
1,46,26,W,79096,1748,1703,33
1,46,26,Z,35179,802,786,19
1,46,26,P,20015,473,449,11
1,46,27,W,152771,3405,3249,61
1,46,27,Z,68008,1530,1428,25
1,46,27,P,36786,824,752,13
1,46,28,W,294717,6440,6328,129
1,46,28,Z,130891,2821,2796,58
1,46,28,P,68054,1498,1415,31
1,46,29,W,569248,12373,12552,286
1,46,29,Z,252954,5525,5625,132
1,46,29,P,126058,2763,2802,62
1,46,30,W,1101962,24056,23936,581
1,46,30,Z,489683,10731,10719,259
1,46,30,P,234214,5125,5098,120
1,47,16,W,59,1,2,0
1,47,16,Z,22,1,1,0
1,47,16,P,22,1,1,0
1,47,17,W,122,3,3,0
1,47,17,Z,45,2,2,0
1,47,17,P,45,2,2,0
1,47,18,W,213,2,4,0
1,47,18,Z,65,1,2,0
1,47,18,P,63,1,2,0
1,47,19,W,400,5,12,0
1,47,19,Z,142,5,4,0
1,47,19,P,126,5,2,0
1,47,20,W,756,17,11,1
1,47,20,Z,238,5,1,0
1,47,20,P,189,3,1,0
1,47,21,W,1510,28,30,0
1,47,21,Z,528,11,11,0
1,47,21,P,392,9,9,0
1,47,22,W,2910,61,60,4
1,47,22,Z,996,28,23,3
1,47,22,P,658,18,15,2
1,47,23,W,5434,116,119,0
1,47,23,Z,1868,45,41,0
1,47,23,P,1240,26,28,0
1,47,24,W,10452,214,222,5
1,47,24,Z,3578,77,82,2
1,47,24,P,2256,44,52,1
1,47,25,W,20164,426,413,6
1,47,25,Z,6883,144,130,3
1,47,25,P,4103,91,80,3
1,47,26,W,38834,884,857,23
1,47,26,Z,13267,285,287,11
1,47,26,P,7503,165,171,7
1,47,27,W,74738,1667,1547,41
1,47,27,Z,25294,571,517,18
1,47,27,P,13879,320,278,4
1,47,28,W,144297,3062,3090,54
1,47,28,Z,49297,1049,1036,17
1,47,28,P,25532,540,514,10
1,47,29,W,278362,5999,6018,118
1,47,29,Z,94969,2051,2052,30
1,47,29,P,47283,1010,1018,15
1,47,30,W,539050,11143,11525,235
1,47,30,Z,183644,3763,3987,77
1,47,30,P,88171,1811,1897,35
1,48,16,W,112,9,1,0
1,48,16,Z,44,6,0,0
1,48,16,P,44,6,0,0
1,48,17,W,231,13,11,1
1,48,17,Z,73,4,5,0
1,48,17,P,73,4,5,0
1,48,18,W,434,12,31,0
1,48,18,Z,129,3,7,0
1,48,18,P,128,3,7,0
1,48,19,W,788,31,25,0
1,48,19,Z,238,9,3,0
1,48,19,P,216,6,3,0
1,48,20,W,1544,53,64,1
1,48,20,Z,471,16,23,1
1,48,20,P,381,14,18,1
1,48,21,W,2901,118,119,5
1,48,21,Z,954,37,42,0
1,48,21,P,712,28,30,0
1,48,22,W,5579,233,233,10
1,48,22,Z,1773,68,73,3
1,48,22,P,1247,47,51,2
1,48,23,W,10737,472,452,18
1,48,23,Z,3515,147,148,5
1,48,23,P,2340,101,109,4
1,48,24,W,20558,830,825,25
1,48,24,Z,6766,253,264,9
1,48,24,P,4191,164,162,5
1,48,25,W,39406,1606,1603,60
1,48,25,Z,12859,549,521,20
1,48,25,P,7737,329,321,6
1,48,26,W,75991,3181,3198,152
1,48,26,Z,24898,1028,1041,54
1,48,26,P,14218,615,586,33
1,48,27,W,146142,6086,6022,257
1,48,27,Z,47556,1988,1919,97
1,48,27,P,25781,1091,1045,54
1,48,28,W,282053,11818,11731,462
1,48,28,Z,91613,3828,3978,150
1,48,28,P,48034,2014,2094,87
1,48,29,W,545996,22644,22790,931
1,48,29,Z,177334,7377,7251,272
1,48,29,P,88384,3668,3614,144
1,48,30,W,1056215,43921,43908,1827
1,48,30,Z,343486,14289,14359,583
1,48,30,P,164923,6829,6919,272
1,49,16,W,114,3,2,0
1,49,16,Z,45,0,0,0
1,49,16,P,45,0,0,0
1,49,17,W,231,4,7,0
1,49,17,Z,76,3,1,0
1,49,17,P,76,3,1,0
1,49,18,W,406,7,4,1
1,49,18,Z,139,2,3,1
1,49,18,P,136,2,3,1
1,49,19,W,804,19,19,0
1,49,19,Z,288,7,6,0
1,49,19,P,265,7,6,0
1,49,20,W,1478,37,42,1
1,49,20,Z,541,8,17,0
1,49,20,P,445,8,15,0
1,49,21,W,2888,51,73,0
1,49,21,Z,1079,15,20,0
1,49,21,P,829,12,18,0
1,49,22,W,5512,105,100,3
1,49,22,Z,2077,34,43,0
1,49,22,P,1440,22,33,0
1,49,23,W,10551,219,213,6
1,49,23,Z,4021,78,89,2
1,49,23,P,2650,52,51,1
1,49,24,W,20075,431,386,9
1,49,24,Z,7757,178,144,6
1,49,24,P,4900,115,92,4
1,49,25,W,38514,782,756,10
1,49,25,Z,14734,313,299,1
1,49,25,P,8809,184,166,1
1,49,26,W,74367,1475,1528,32
1,49,26,Z,28377,568,574,15
1,49,26,P,16211,345,338,6
1,49,27,W,143711,2946,2915,68
1,49,27,Z,54939,1110,1075,25
1,49,27,P,30037,618,569,11
1,49,28,W,276663,5521,5570,125
1,49,28,Z,105746,2070,2076,50
1,49,28,P,55174,1076,1079,29
1,49,29,W,535263,10893,10981,238
1,49,29,Z,204517,4205,4266,86
1,49,29,P,102115,2093,2091,44
1,49,30,W,1034206,21555,21073,445
1,49,30,Z,395108,8323,8000,173
1,49,30,P,189721,4106,3854,91
1,50,16,W,59,1,3,0
1,50,16,Z,34,0,1,0
1,50,16,P,34,0,1,0
1,50,17,W,99,0,5,0
1,50,17,Z,55,0,2,0
1,50,17,P,55,0,2,0
1,50,18,W,208,5,10,0
1,50,18,Z,98,2,3,0
1,50,18,P,98,2,3,0
1,50,19,W,374,8,11,0
1,50,19,Z,183,8,3,0
1,50,19,P,165,6,3,0
1,50,20,W,715,15,33,0
1,50,20,Z,353,9,18,0
1,50,20,P,305,7,16,0
1,50,21,W,1406,30,60,0
1,50,21,Z,714,19,27,0
1,50,21,P,539,12,20,0
1,50,22,W,2660,56,107,1
1,50,22,Z,1351,31,51,0
1,50,22,P,957,22,36,0
1,50,23,W,5168,108,196,2
1,50,23,Z,2654,49,107,2
1,50,23,P,1765,28,69,2
1,50,24,W,9701,207,411,7
1,50,24,Z,4965,113,216,4
1,50,24,P,3122,78,139,2
1,50,25,W,18944,364,741,10
1,50,25,Z,9731,183,352,4
1,50,25,P,5799,98,198,1
1,50,26,W,36406,707,1425,22
1,50,26,Z,18665,343,755,10
1,50,26,P,10727,216,427,9
1,50,27,W,70342,1463,2859,67
1,50,27,Z,35886,774,1485,34
1,50,27,P,19524,420,794,16
1,50,28,W,135574,2734,5529,114
1,50,28,Z,68917,1379,2804,52
1,50,28,P,35975,729,1490,24
1,50,29,W,262413,5151,10338,214
1,50,29,Z,133590,2548,5248,98
1,50,29,P,66998,1259,2678,45
1,50,30,W,506330,10169,20204,363
1,50,30,Z,258047,5209,10236,186
1,50,30,P,123973,2510,4883,79
1,51,16,W,115,3,1,0
1,51,16,Z,54,2,1,0
1,51,16,P,54,2,1,0
1,51,17,W,213,6,4,0
1,51,17,Z,90,2,2,0
1,51,17,P,90,2,2,0
1,51,18,W,394,6,5,0
1,51,18,Z,158,1,2,0
1,51,18,P,158,1,2,0
1,51,19,W,754,16,17,2
1,51,19,Z,326,7,11,2
1,51,19,P,295,7,11,2
1,51,20,W,1461,28,35,1
1,51,20,Z,642,14,19,1
1,51,20,P,527,11,17,1
1,51,21,W,2752,57,49,0
1,51,21,Z,1273,27,22,0
1,51,21,P,969,23,12,0
1,51,22,W,5214,104,105,2
1,51,22,Z,2363,47,52,2
1,51,22,P,1667,29,36,2
1,51,23,W,10074,187,198,3
1,51,23,Z,4582,87,84,0
1,51,23,P,3025,70,50,0
1,51,24,W,19384,406,368,10
1,51,24,Z,8808,192,168,7
1,51,24,P,5539,120,108,4
1,51,25,W,37023,728,789,22
1,51,25,Z,16990,327,365,12
1,51,25,P,10132,186,211,6
1,51,26,W,71483,1361,1389,35
1,51,26,Z,32514,609,627,19
1,51,26,P,18610,332,355,7
1,51,27,W,137965,2696,2736,47
1,51,27,Z,62448,1203,1226,23
1,51,27,P,34249,656,683,16
1,51,28,W,265836,5329,5209,100
1,51,28,Z,120313,2400,2381,47
1,51,28,P,62896,1231,1270,28
1,51,29,W,513673,10082,9960,210
1,51,29,Z,232856,4601,4470,86
1,51,29,P,116809,2323,2255,47
1,51,30,W,994326,19705,19502,408
1,51,30,Z,450272,8866,8952,195
1,51,30,P,216703,4301,4330,105
1,52,16,W,110,4,3,0
1,52,16,Z,42,2,0,0
1,52,16,P,42,2,0,0
1,52,17,W,198,12,4,1
1,52,17,Z,73,6,2,0
1,52,17,P,73,6,2,0
1,52,18,W,381,17,3,0
1,52,18,Z,130,5,0,0
1,52,18,P,130,5,0,0
1,52,19,W,755,38,14,0
1,52,19,Z,269,11,4,0
1,52,19,P,242,10,4,0
1,52,20,W,1390,56,23,1
1,52,20,Z,505,17,6,0
1,52,20,P,422,14,6,0
1,52,21,W,2725,116,52,4
1,52,21,Z,992,44,20,2
1,52,21,P,738,34,16,2
1,52,22,W,5152,185,116,4
1,52,22,Z,1929,67,48,1
1,52,22,P,1384,49,30,0
1,52,23,W,9808,359,177,3
1,52,23,Z,3627,129,73,0
1,52,23,P,2420,86,52,0
1,52,24,W,19067,724,392,13
1,52,24,Z,7155,285,138,3
1,52,24,P,4478,193,80,2
1,52,25,W,36421,1395,677,33
1,52,25,Z,13534,483,240,12
1,52,25,P,8166,281,148,8
1,52,26,W,70105,2711,1378,69
1,52,26,Z,25946,1001,497,21
1,52,26,P,14867,554,303,17
1,52,27,W,134878,5021,2572,98
1,52,27,Z,50032,1876,964,48
1,52,27,P,27393,1011,523,24
1,52,28,W,260854,10271,5039,217
1,52,28,Z,96389,3794,1857,86
1,52,28,P,50438,2029,966,48
1,52,29,W,504413,19351,9602,339
1,52,29,Z,186766,7045,3512,112
1,52,29,P,93882,3616,1734,59
1,52,30,W,974310,37414,18814,732
1,52,30,Z,360579,13762,6939,279
1,52,30,P,174099,6712,3352,132
1,53,16,W,50,0,1,0
1,53,16,Z,19,0,0,0
1,53,16,P,19,0,0,0
1,53,17,W,107,2,1,0
1,53,17,Z,36,1,0,0
1,53,17,P,36,1,0,0
1,53,18,W,176,8,2,0
1,53,18,Z,69,2,0,0
1,53,18,P,69,2,0,0
1,53,19,W,358,9,7,0
1,53,19,Z,124,2,2,0
1,53,19,P,114,2,2,0
1,53,20,W,698,13,14,0
1,53,20,Z,234,6,6,0
1,53,20,P,200,4,5,0
1,53,21,W,1332,28,30,1
1,53,21,Z,476,14,8,1
1,53,21,P,349,10,3,1
1,53,22,W,2523,57,54,1
1,53,22,Z,892,20,19,1
1,53,22,P,630,13,14,0
1,53,23,W,4897,91,109,1
1,53,23,Z,1741,34,39,0
1,53,23,P,1166,25,31,0
1,53,24,W,9320,184,164,4
1,53,24,Z,3340,72,59,1
1,53,24,P,2086,41,36,1
1,53,25,W,17868,332,328,2
1,53,25,Z,6374,118,102,0
1,53,25,P,3807,69,51,0
1,53,26,W,34578,657,655,14
1,53,26,Z,12267,241,239,3
1,53,26,P,6983,130,122,2
1,53,27,W,66063,1182,1239,21
1,53,27,Z,23359,422,441,7
1,53,27,P,12894,221,251,2
1,53,28,W,127725,2454,2382,60
1,53,28,Z,45122,854,850,17
1,53,28,P,23438,449,442,9
1,53,29,W,247164,4670,4619,83
1,53,29,Z,87121,1618,1653,25
1,53,29,P,43800,800,842,13
1,53,30,W,477820,9086,8970,175
1,53,30,Z,169437,3258,3196,53
1,53,30,P,81521,1570,1570,32
1,54,16,W,110,3,3,0
1,54,16,Z,35,1,1,0
1,54,16,P,35,1,1,0
1,54,17,W,195,2,10,0
1,54,17,Z,59,1,1,0
1,54,17,P,59,1,1,0
1,54,18,W,383,5,20,0
1,54,18,Z,117,4,7,0
1,54,18,P,117,4,7,0
1,54,19,W,701,24,21,0
1,54,19,Z,211,9,8,0
1,54,19,P,196,6,8,0
1,54,20,W,1351,26,49,1
1,54,20,Z,413,6,14,0
1,54,20,P,341,6,11,0
1,54,21,W,2602,49,101,2
1,54,21,Z,848,24,39,0
1,54,21,P,657,19,26,0
1,54,22,W,4916,107,191,8
1,54,22,Z,1597,34,56,1
1,54,22,P,1130,22,40,1
1,54,23,W,9538,168,356,6
1,54,23,Z,3154,50,123,5
1,54,23,P,2098,31,70,2
1,54,24,W,18323,345,691,13
1,54,24,Z,5948,118,216,3
1,54,24,P,3752,70,140,2
1,54,25,W,35046,622,1361,17
1,54,25,Z,11425,197,474,4
1,54,25,P,6807,119,298,4
1,54,26,W,67533,1241,2448,34
1,54,26,Z,21895,404,822,12
1,54,26,P,12480,221,471,7
1,54,27,W,130091,2420,4797,101
1,54,27,Z,42023,756,1529,28
1,54,27,P,23206,422,852,15
1,54,28,W,251058,4685,9373,185
1,54,28,Z,81446,1556,2989,68
1,54,28,P,42580,786,1554,35
1,54,29,W,485381,8951,18227,329
1,54,29,Z,157630,2874,5924,118
1,54,29,P,79341,1429,2907,53
1,54,30,W,938461,17396,34667,599
1,54,30,Z,303720,5777,11074,198
1,54,30,P,146467,2857,5358,88
1,55,16,W,102,3,3,0
1,55,16,Z,57,3,1,0
1,55,16,P,57,3,1,0
1,55,17,W,197,3,6,0
1,55,17,Z,81,1,2,0
1,55,17,P,81,1,2,0
1,55,18,W,365,4,6,0
1,55,18,Z,164,1,5,0
1,55,18,P,164,1,5,0
1,55,19,W,711,12,20,0
1,55,19,Z,298,4,9,0
1,55,19,P,279,4,8,0
1,55,20,W,1346,23,15,0
1,55,20,Z,623,10,7,0
1,55,20,P,516,9,7,0
1,55,21,W,2561,50,44,2
1,55,21,Z,1182,27,22,1
1,55,21,P,899,20,15,1
1,55,22,W,4846,100,89,3
1,55,22,Z,2278,48,44,1
1,55,22,P,1623,33,29,0
1,55,23,W,9355,151,168,7
1,55,23,Z,4435,70,70,5
1,55,23,P,2943,45,49,3
1,55,24,W,17933,302,321,3
1,55,24,Z,8551,140,153,1
1,55,24,P,5378,85,91,0
1,55,25,W,34505,605,648,12
1,55,25,Z,16378,300,299,7
1,55,25,P,9892,175,190,5
1,55,26,W,66357,1200,1199,13
1,55,26,Z,31230,579,559,5
1,55,26,P,17873,339,332,4
1,55,27,W,127820,2331,2311,42
1,55,27,Z,60284,1134,1120,28
1,55,27,P,33127,626,578,18
1,55,28,W,246351,4475,4474,96
1,55,28,Z,115914,2151,2091,53
1,55,28,P,60933,1135,1110,25
1,55,29,W,476454,8690,8697,154
1,55,29,Z,224197,4035,4169,71
1,55,29,P,113085,2007,2072,34
1,55,30,W,921915,16678,16862,304
1,55,30,Z,434269,7788,7931,131
1,55,30,P,209894,3687,3754,56
1,56,16,W,54,2,3,0
1,56,16,Z,32,2,2,0
1,56,16,P,32,2,2,0
1,56,17,W,102,4,6,0
1,56,17,Z,59,3,2,0
1,56,17,P,59,3,2,0
1,56,18,W,191,5,7,0
1,56,18,Z,97,3,4,0
1,56,18,P,97,3,4,0
1,56,19,W,321,9,13,0
1,56,19,Z,159,4,8,0
1,56,19,P,148,4,8,0
1,56,20,W,633,14,19,0
1,56,20,Z,335,8,12,0
1,56,20,P,281,7,11,0
1,56,21,W,1246,48,46,0
1,56,21,Z,702,29,25,0
1,56,21,P,542,21,22,0
1,56,22,W,2383,92,90,1
1,56,22,Z,1367,50,51,1
1,56,22,P,974,37,29,1
1,56,23,W,4561,154,149,6
1,56,23,Z,2600,93,80,5
1,56,23,P,1732,61,56,3
1,56,24,W,8790,311,306,4
1,56,24,Z,4995,198,179,2
1,56,24,P,3191,130,112,1
1,56,25,W,16994,619,594,18
1,56,25,Z,9647,326,341,9
1,56,25,P,5816,196,209,8
1,56,26,W,32544,1102,1175,40
1,56,26,Z,18426,627,662,22
1,56,26,P,10680,350,392,11
1,56,27,W,62548,2207,2253,78
1,56,27,Z,35397,1251,1302,48
1,56,27,P,19445,709,709,26
1,56,28,W,120953,4302,4268,146
1,56,28,Z,68345,2462,2412,86
1,56,28,P,35969,1299,1304,41
1,56,29,W,233650,8259,8337,277
1,56,29,Z,132043,4634,4665,152
1,56,29,P,66830,2349,2342,71
1,56,30,W,453200,16073,16390,630
1,56,30,Z,256276,9043,9308,358
1,56,30,P,123867,4426,4541,177
1,57,16,W,100,1,1,0
1,57,16,Z,50,0,1,0
1,57,16,P,50,0,1,0
1,57,17,W,184,1,4,0
1,57,17,Z,80,0,1,0
1,57,17,P,80,0,1,0
1,57,18,W,354,6,11,1
1,57,18,Z,123,2,1,0
1,57,18,P,123,2,1,0
1,57,19,W,669,9,9,0
1,57,19,Z,259,5,3,0
1,57,19,P,242,5,3,0
1,57,20,W,1283,20,31,2
1,57,20,Z,513,2,11,0
1,57,20,P,431,1,10,0
1,57,21,W,2506,45,48,1
1,57,21,Z,1016,20,16,0
1,57,21,P,782,15,13,0
1,57,22,W,4718,89,78,3
1,57,22,Z,1916,36,36,2
1,57,22,P,1368,22,27,2
1,57,23,W,8940,177,139,2
1,57,23,Z,3734,76,54,1
1,57,23,P,2505,59,36,1
1,57,24,W,17396,326,324,2
1,57,24,Z,7033,139,139,0
1,57,24,P,4468,88,86,0
1,57,25,W,33089,558,560,9
1,57,25,Z,13534,221,228,3
1,57,25,P,8205,145,140,2
1,57,26,W,64030,1122,1110,16
1,57,26,Z,25969,412,470,3
1,57,26,P,15056,254,259,2
1,57,27,W,123211,2119,2109,38
1,57,27,Z,49723,871,840,16
1,57,27,P,27451,491,473,9
1,57,28,W,237715,4070,4079,63
1,57,28,Z,95856,1648,1685,21
1,57,28,P,50486,873,901,11
1,57,29,W,460039,8040,8093,128
1,57,29,Z,186142,3305,3328,48
1,57,29,P,93770,1698,1636,31
1,57,30,W,889038,15431,15429,252
1,57,30,Z,359287,6119,6321,97
1,57,30,P,173969,2985,2962,42
1,58,16,W,93,0,2,0
1,58,16,Z,35,0,1,0
1,58,16,P,35,0,1,0
1,58,17,W,197,3,2,0
1,58,17,Z,72,2,0,0
1,58,17,P,72,2,0,0
1,58,18,W,352,8,6,0
1,58,18,Z,111,3,2,0
1,58,18,P,111,3,2,0
1,58,19,W,655,6,9,0
1,58,19,Z,213,1,3,0
1,58,19,P,198,1,3,0
1,58,20,W,1280,20,32,0
1,58,20,Z,421,4,12,0
1,58,20,P,356,4,12,0
1,58,21,W,2431,35,41,0
1,58,21,Z,837,11,21,0
1,58,21,P,643,10,13,0
1,58,22,W,4597,80,84,2
1,58,22,Z,1609,26,37,0
1,58,22,P,1149,14,28,0
1,58,23,W,8820,168,140,2
1,58,23,Z,3060,51,55,0
1,58,23,P,2013,33,43,0
1,58,24,W,17056,285,280,5
1,58,24,Z,5983,86,113,2
1,58,24,P,3813,61,70,2
1,58,25,W,32646,541,514,7
1,58,25,Z,11474,202,166,4
1,58,25,P,6975,127,100,2
1,58,26,W,62841,1023,1037,15
1,58,26,Z,22084,360,397,7
1,58,26,P,12844,217,218,5
1,58,27,W,121317,2082,2147,33
1,58,27,Z,42303,743,726,15
1,58,27,P,23275,401,396,7
1,58,28,W,233445,4033,4094,74
1,58,28,Z,81547,1426,1417,31
1,58,28,P,43166,760,758,20
1,58,29,W,452022,7777,7936,132
1,58,29,Z,157801,2691,2782,46
1,58,29,P,79608,1355,1438,28
1,58,30,W,873976,14996,15342,239
1,58,30,Z,305466,5293,5291,79
1,58,30,P,148385,2594,2562,39
1,59,16,W,51,1,0,0
1,59,16,Z,25,0,0,0
1,59,16,P,25,0,0,0
1,59,17,W,88,2,0,0
1,59,17,Z,31,1,0,0
1,59,17,P,31,1,0,0
1,59,18,W,176,1,5,0
1,59,18,Z,54,0,3,0
1,59,18,P,54,0,3,0
1,59,19,W,321,9,5,0
1,59,19,Z,97,0,4,0
1,59,19,P,91,0,4,0
1,59,20,W,627,10,13,0
1,59,20,Z,199,5,3,0
1,59,20,P,175,5,3,0
1,59,21,W,1165,15,19,1
1,59,21,Z,387,4,6,0
1,59,21,P,290,2,4,0
1,59,22,W,2307,45,43,0
1,59,22,Z,786,9,12,0
1,59,22,P,556,6,7,0
1,59,23,W,4334,67,73,0
1,59,23,Z,1469,24,28,0
1,59,23,P,990,15,19,0
1,59,24,W,8420,143,139,2
1,59,24,Z,2858,49,47,0
1,59,24,P,1785,34,27,0
1,59,25,W,16055,267,234,3
1,59,25,Z,5434,96,73,1
1,59,25,P,3308,54,50,1
1,59,26,W,30831,555,560,13
1,59,26,Z,10428,175,186,3
1,59,26,P,6043,97,105,1
1,59,27,W,59610,1040,1028,18
1,59,27,Z,19986,354,304,3
1,59,27,P,11040,193,184,2
1,59,28,W,114717,1897,1927,20
1,59,28,Z,38576,653,643,9
1,59,28,P,20391,360,348,6
1,59,29,W,222123,3782,3751,76
1,59,29,Z,74523,1292,1272,31
1,59,29,P,37670,648,637,19
1,59,30,W,429661,7168,7402,119
1,59,30,Z,144313,2396,2472,48
1,59,30,P,70090,1204,1225,23
1,60,16,W,97,1,5,0
1,60,16,Z,39,0,2,0
1,60,16,P,39,0,2,0
1,60,17,W,176,8,6,1
1,60,17,Z,76,5,3,0
1,60,17,P,76,5,3,0
1,60,18,W,346,6,10,0
1,60,18,Z,138,3,1,0
1,60,18,P,138,3,1,0
1,60,19,W,631,22,23,1
1,60,19,Z,254,5,8,0
1,60,19,P,239,5,7,0
1,60,20,W,1229,35,37,4
1,60,20,Z,512,14,17,3
1,60,20,P,432,11,15,3
1,60,21,W,2340,70,74,1
1,60,21,Z,976,32,31,1
1,60,21,P,765,21,24,0
1,60,22,W,4456,149,157,1
1,60,22,Z,1920,82,57,1
1,60,22,P,1390,54,34,0
1,60,23,W,8562,272,283,8
1,60,23,Z,3703,128,116,2
1,60,23,P,2500,76,76,1
1,60,24,W,16397,536,513,15
1,60,24,Z,7137,241,241,7
1,60,24,P,4481,151,159,4
1,60,25,W,31568,962,998,28
1,60,25,Z,13717,412,408,8
1,60,25,P,8334,250,260,6
1,60,26,W,60607,2030,1979,65
1,60,26,Z,26228,873,864,32
1,60,26,P,15266,502,510,17
1,60,27,W,117161,3863,3923,141
1,60,27,Z,50659,1664,1716,58
1,60,27,P,28040,948,927,29
1,60,28,W,225990,7562,7530,252
1,60,28,Z,97364,3250,3228,107
1,60,28,P,51281,1662,1664,46
1,60,29,W,436595,14431,14679,481
1,60,29,Z,188195,6210,6270,188
1,60,29,P,95693,3156,3216,92
1,60,30,W,844681,28234,28455,917
1,60,30,Z,364569,12210,12270,386
1,60,30,P,176987,5918,6025,189
1,61,16,W,86,1,1,0
1,61,16,Z,38,0,0,0
1,61,16,P,38,0,0,0
1,61,17,W,176,4,1,0
1,61,17,Z,83,1,1,0
1,61,17,P,83,1,1,0
1,61,18,W,333,9,4,0
1,61,18,Z,130,3,1,0
1,61,18,P,130,3,1,0
1,61,19,W,607,10,7,0
1,61,19,Z,246,3,3,0
1,61,19,P,236,3,3,0
1,61,20,W,1203,20,22,0
1,61,20,Z,496,8,10,0
1,61,20,P,419,7,10,0
1,61,21,W,2278,35,41,0
1,61,21,Z,969,15,14,0
1,61,21,P,754,10,12,0
1,61,22,W,4345,72,77,1
1,61,22,Z,1923,28,31,1
1,61,22,P,1361,23,21,1
1,61,23,W,8503,140,153,1
1,61,23,Z,3732,58,69,0
1,61,23,P,2513,40,46,0
1,61,24,W,16212,288,262,7
1,61,24,Z,6990,132,108,3
1,61,24,P,4453,85,60,2
1,61,25,W,30933,521,508,7
1,61,25,Z,13494,210,192,1
1,61,25,P,8154,143,114,0
1,61,26,W,59703,998,982,11
1,61,26,Z,25734,412,428,6
1,61,26,P,14931,223,245,4
1,61,27,W,115297,1846,1889,23
1,61,27,Z,49677,769,820,14
1,61,27,P,27592,406,487,7
1,61,28,W,222106,3559,3513,67
1,61,28,Z,95821,1559,1479,26
1,61,28,P,50605,840,763,14
1,61,29,W,429710,7108,7020,118
1,61,29,Z,185225,2986,3029,51
1,61,29,P,93860,1546,1515,22
1,61,30,W,830900,13721,13362,230
1,61,30,Z,358631,6072,5741,89
1,61,30,P,174343,2871,2797,33
1,62,16,W,52,0,2,0
1,62,16,Z,16,0,0,0
1,62,16,P,16,0,0,0
1,62,17,W,82,1,3,0
1,62,17,Z,27,1,1,0
1,62,17,P,27,1,1,0
1,62,18,W,154,0,2,0
1,62,18,Z,52,0,1,0
1,62,18,P,52,0,1,0
1,62,19,W,309,7,7,0
1,62,19,Z,94,2,2,0
1,62,19,P,89,2,2,0
1,62,20,W,594,10,15,0
1,62,20,Z,183,2,5,0
1,62,20,P,157,1,5,0
1,62,21,W,1141,20,47,0
1,62,21,Z,368,6,17,0
1,62,21,P,283,3,13,0
1,62,22,W,2134,41,78,0
1,62,22,Z,709,19,35,0
1,62,22,P,516,16,21,0
1,62,23,W,4149,47,141,1
1,62,23,Z,1428,18,50,1
1,62,23,P,961,10,30,1
1,62,24,W,7918,118,249,5
1,62,24,Z,2695,43,79,1
1,62,24,P,1723,32,48,1
1,62,25,W,15304,242,537,11
1,62,25,Z,5157,87,202,4
1,62,25,P,3121,59,117,4
1,62,26,W,29370,455,887,25
1,62,26,Z,9938,162,302,5
1,62,26,P,5705,100,177,2
1,62,27,W,56476,896,1823,30
1,62,27,Z,18880,286,618,12
1,62,27,P,10401,157,339,7
1,62,28,W,109306,1794,3544,50
1,62,28,Z,36746,623,1198,24
1,62,28,P,19603,333,602,17
1,62,29,W,211348,3385,6773,119
1,62,29,Z,70767,1144,2364,31
1,62,29,P,35855,577,1194,17
1,62,30,W,408645,6467,13152,218
1,62,30,Z,136927,2173,4385,71
1,62,30,P,66615,1032,2064,32
1,63,16,W,89,1,1,0
1,63,16,Z,38,0,1,0
1,63,16,P,38,0,1,0
1,63,17,W,170,3,4,0
1,63,17,Z,69,0,1,0
1,63,17,P,69,0,1,0
1,63,18,W,333,5,8,0
1,63,18,Z,129,2,0,0
1,63,18,P,129,2,0,0
1,63,19,W,614,10,11,0
1,63,19,Z,245,8,2,0
1,63,19,P,232,8,1,0
1,63,20,W,1152,21,18,2
1,63,20,Z,441,9,9,1
1,63,20,P,384,8,9,1
1,63,21,W,2219,42,31,2
1,63,21,Z,859,16,9,1
1,63,21,P,662,10,7,0
1,63,22,W,4259,62,46,0
1,63,22,Z,1664,25,17,0
1,63,22,P,1188,17,8,0
1,63,23,W,8149,120,144,1
1,63,23,Z,3190,54,63,1
1,63,23,P,2161,32,48,1
1,63,24,W,15694,265,255,3
1,63,24,Z,6188,94,107,0
1,63,24,P,3948,62,71,0
1,63,25,W,30033,454,491,12
1,63,25,Z,11912,174,198,4
1,63,25,P,7317,98,127,2
1,63,26,W,57791,899,919,12
1,63,26,Z,22892,375,369,7
1,63,26,P,13279,215,220,2
1,63,27,W,111611,1809,1786,31
1,63,27,Z,44069,722,708,9
1,63,27,P,24405,409,382,4
1,63,28,W,214866,3395,3302,58
1,63,28,Z,84822,1351,1293,25
1,63,28,P,44991,754,712,17
1,63,29,W,416348,6419,6685,99
1,63,29,Z,164265,2553,2593,37
1,63,29,P,83381,1336,1350,21
1,63,30,W,804300,12797,12786,219
1,63,30,Z,317881,5066,5006,81
1,63,30,P,154957,2442,2421,39
1,64,16,W,89,4,1,0
1,64,16,Z,42,1,1,0
1,64,16,P,42,1,1,0
1,64,17,W,165,2,5,0
1,64,17,Z,67,0,2,0
1,64,17,P,67,0,2,0
1,64,18,W,311,18,10,1
1,64,18,Z,104,6,4,0
1,64,18,P,104,6,4,0
1,64,19,W,614,18,13,0
1,64,19,Z,216,4,7,0
1,64,19,P,207,4,7,0
1,64,20,W,1164,43,13,1
1,64,20,Z,423,13,3,0
1,64,20,P,367,9,2,0
1,64,21,W,2180,65,33,2
1,64,21,Z,831,21,16,1
1,64,21,P,647,20,15,1
1,64,22,W,4181,127,60,0
1,64,22,Z,1597,49,24,0
1,64,22,P,1158,38,17,0
1,64,23,W,8048,220,146,5
1,64,23,Z,3036,77,48,2
1,64,23,P,2062,55,29,1
1,64,24,W,15359,455,223,1
1,64,24,Z,5910,167,93,0
1,64,24,P,3770,102,52,0
1,64,25,W,29598,958,455,17
1,64,25,Z,11424,396,167,8
1,64,25,P,6919,221,105,2
1,64,26,W,57006,1819,907,40
1,64,26,Z,21868,697,337,14
1,64,26,P,12641,384,181,8
1,64,27,W,109709,3326,1698,52
1,64,27,Z,41908,1272,646,20
1,64,27,P,23226,704,354,7
1,64,28,W,211667,6553,3344,109
1,64,28,Z,80838,2553,1271,44
1,64,28,P,43133,1364,663,30
1,64,29,W,409418,12722,6343,223
1,64,29,Z,156334,4713,2357,69
1,64,29,P,79482,2412,1204,29
1,64,30,W,792255,24833,12395,395
1,64,30,Z,302373,9625,4706,164
1,64,30,P,147555,4741,2273,78
2,3,16,W,1906,304,316,51
2,3,16,Z,601,95,108,19
2,3,16,P,437,66,83,11
2,3,17,W,3572,609,593,98
2,3,17,Z,1136,183,190,24
2,3,17,P,812,125,132,18
2,3,18,W,6809,1130,1119,191
2,3,18,Z,2166,346,350,47
2,3,18,P,1433,232,235,28
2,3,19,W,12864,2113,2176,339
2,3,19,Z,4167,688,714,114
2,3,19,P,2597,433,429,73
2,3,20,W,24509,4108,4035,693
2,3,20,Z,7768,1307,1289,220
2,3,20,P,4571,788,760,138
2,3,21,W,46734,7762,7811,1269
2,3,21,Z,14946,2449,2536,391
2,3,21,P,8475,1439,1459,241
2,3,22,W,89418,14876,14862,2496
2,3,22,Z,28523,4710,4707,813
2,3,22,P,15622,2577,2559,433
2,3,23,W,171163,28608,28537,4726
2,3,23,Z,54401,9163,8986,1516
2,3,23,P,28342,4724,4723,796
2,3,24,W,328641,54662,54835,9125
2,3,24,Z,104564,17409,17433,2900
2,3,24,P,52144,8692,8766,1458
2,3,25,W,631162,105163,105202,17463
2,3,25,Z,200795,33424,33363,5498
2,3,25,P,96144,16002,15980,2634
2,3,26,W,1215339,202515,202711,33768
2,3,26,Z,386699,64610,64727,10899
2,3,26,P,178602,29907,30054,5040
2,3,27,W,2342546,390458,390145,65053
2,3,27,Z,746038,124437,124535,20734
2,3,27,P,331327,55088,55218,9168
2,3,28,W,4519989,753311,753020,125506
2,3,28,Z,1438996,240012,239916,39889
2,3,28,P,615846,102582,102687,17183
2,3,29,W,8736044,1455409,1456583,242699
2,3,29,Z,2780507,463959,463418,77316
2,3,29,P,1149062,191300,191859,31908
2,3,30,W,16899796,2815776,2816888,469115
2,3,30,Z,5379625,896651,895401,149522
2,3,30,P,2146844,358881,357099,59474
2,5,16,W,1150,108,131,7
2,5,16,Z,475,38,60,3
2,5,16,P,385,30,47,2
2,5,17,W,2124,208,191,21
2,5,17,Z,887,85,75,10
2,5,17,P,642,54,54,7
2,5,18,W,4094,422,407,54
2,5,18,Z,1746,185,187,26
2,5,18,P,1199,125,132,20
2,5,19,W,7740,774,787,71
2,5,19,Z,3289,344,317,28
2,5,19,P,2141,221,222,18
2,5,20,W,14650,1476,1440,141
2,5,20,Z,6258,607,628,58
2,5,20,P,3850,360,361,41
2,5,21,W,28091,2761,2876,259
2,5,21,Z,12012,1167,1254,129
2,5,21,P,7041,691,747,87
2,5,22,W,53634,5385,5285,548
2,5,22,Z,22662,2185,2229,206
2,5,22,P,12827,1241,1280,118
2,5,23,W,102691,10184,10210,966
2,5,23,Z,43561,4345,4278,421
2,5,23,P,23452,2331,2264,226
2,5,24,W,197109,19656,19883,2016
2,5,24,Z,83561,8319,8437,857
2,5,24,P,43148,4266,4379,420
2,5,25,W,378772,37804,37884,3732
2,5,25,Z,160737,15966,15951,1543
2,5,25,P,79318,7864,7822,745
2,5,26,W,729199,72819,72712,7205
2,5,26,Z,309473,30981,30788,3113
2,5,26,P,146691,14742,14420,1462
2,5,27,W,1405307,140622,140637,13909
2,5,27,Z,596130,59319,59764,5885
2,5,27,P,272172,27003,27410,2711
2,5,28,W,2711753,271249,270813,27077
2,5,28,Z,1150890,115458,114820,11377
2,5,28,P,506065,50918,50686,5010
2,5,29,W,5241725,523935,524193,52555
2,5,29,Z,2224411,222420,223013,22561
2,5,29,P,942422,94454,94431,9533
2,5,30,W,10139399,1013602,1013809,101127
2,5,30,Z,4304252,430198,430197,43071
2,5,30,P,1762983,176462,176363,17664
2,7,16,W,418,34,55,3
2,7,16,Z,201,12,29,0
2,7,16,P,163,9,26,0
2,7,17,W,758,60,97,7
2,7,17,Z,390,35,48,5
2,7,17,P,298,26,38,3
2,7,18,W,1464,96,201,11
2,7,18,Z,747,47,103,5
2,7,18,P,535,30,75,4
2,7,19,W,2745,194,423,34
2,7,19,Z,1407,110,223,20
2,7,19,P,937,74,151,14
2,7,20,W,5237,368,738,41
2,7,20,Z,2656,195,379,26
2,7,20,P,1689,117,243,16
2,7,21,W,10031,669,1475,104
2,7,21,Z,5178,340,762,51
2,7,21,P,3122,214,448,34
2,7,22,W,19156,1447,2676,201
2,7,22,Z,9758,700,1372,102
2,7,22,P,5618,396,795,69
2,7,23,W,36611,2538,5182,314
2,7,23,Z,18656,1307,2676,171
2,7,23,P,10214,700,1479,104
2,7,24,W,70440,4971,10058,656
2,7,24,Z,35867,2524,5177,335
2,7,24,P,18920,1323,2702,171
2,7,25,W,135448,9704,19281,1407
2,7,25,Z,68944,4879,9849,702
2,7,25,P,34793,2480,4898,342
2,7,26,W,260407,18516,37523,2703
2,7,26,Z,132615,9389,19031,1400
2,7,26,P,64267,4609,9187,678
2,7,27,W,501901,35803,71450,5080
2,7,27,Z,255707,18225,36711,2603
2,7,27,P,118907,8434,17202,1237
2,7,28,W,968578,69171,138103,9715
2,7,28,Z,493270,35152,70439,4959
2,7,28,P,220844,15636,31372,2180
2,7,29,W,1871545,133253,267034,18808
2,7,29,Z,953290,67824,136082,9571
2,7,29,P,411418,29099,58851,4129
2,7,30,W,3621286,258898,517382,36838
2,7,30,Z,1844397,132121,263782,18749
2,7,30,P,767876,54913,109534,7802
2,9,16,W,647,42,33,2
2,9,16,Z,237,12,13,1
2,9,16,P,202,10,10,0
2,9,17,W,1200,74,66,2
2,9,17,Z,458,27,32,1
2,9,17,P,355,22,26,1
2,9,18,W,2249,104,136,6
2,9,18,Z,837,32,64,5
2,9,18,P,609,19,48,2
2,9,19,W,4265,223,247,2
2,9,19,Z,1641,82,89,0
2,9,19,P,1133,53,61,0
2,9,20,W,8150,437,434,20
2,9,20,Z,3171,178,149,8
2,9,20,P,2075,112,96,4
2,9,21,W,15584,850,865,61
2,9,21,Z,5984,327,337,16
2,9,21,P,3643,196,212,11
2,9,22,W,29830,1643,1593,83
2,9,22,Z,11507,640,662,35
2,9,22,P,6632,352,388,22
2,9,23,W,57037,3239,3216,166
2,9,23,Z,21768,1251,1256,66
2,9,23,P,12240,705,701,40
2,9,24,W,109715,6135,6145,350
2,9,24,Z,41971,2309,2411,136
2,9,24,P,22443,1203,1309,67
2,9,25,W,210048,11483,11812,634
2,9,25,Z,80029,4331,4446,232
2,9,25,P,40986,2196,2300,125
2,9,26,W,405330,22733,22441,1212
2,9,26,Z,154700,8719,8497,452
2,9,26,P,76297,4335,4169,238
2,9,27,W,780769,43179,43460,2467
2,9,27,Z,298165,16382,16598,975
2,9,27,P,140103,7855,7786,461
2,9,28,W,1506905,84095,83431,4605
2,9,28,Z,575262,31902,31974,1768
2,9,28,P,261010,14523,14691,836
2,9,29,W,2912192,161715,162058,8945
2,9,29,Z,1111694,61674,61878,3374
2,9,29,P,486975,26843,27280,1494
2,9,30,W,5633128,312498,312857,17324
2,9,30,Z,2151517,118675,119344,6614
2,9,30,P,907577,49871,50543,2806
2,11,16,W,528,23,25,2
2,11,16,Z,176,7,10,0
2,11,16,P,162,7,9,0
2,11,17,W,966,44,47,3
2,11,17,Z,338,15,17,2
2,11,17,P,267,14,16,2
2,11,18,W,1873,79,82,5
2,11,18,Z,667,27,31,4
2,11,18,P,499,23,23,4
2,11,19,W,3513,144,164,7
2,11,19,Z,1236,49,50,1
2,11,19,P,838,34,36,0
2,11,20,W,6689,314,267,12
2,11,20,Z,2389,109,88,6
2,11,20,P,1601,71,56,3
2,11,21,W,12787,595,591,33
2,11,21,Z,4541,228,201,10
2,11,21,P,2823,152,118,6
2,11,22,W,24350,1058,1102,38
2,11,22,Z,8568,343,392,10
2,11,22,P,5090,198,249,3
2,11,23,W,46658,2088,2120,99
2,11,23,Z,16553,753,731,41
2,11,23,P,9308,445,416,22
2,11,24,W,89750,4066,4178,186
2,11,24,Z,31744,1467,1444,65
2,11,24,P,17246,806,814,33
2,11,25,W,172146,7734,7871,342
2,11,25,Z,60851,2692,2798,117
2,11,25,P,31562,1435,1467,70
2,11,26,W,331639,15065,15075,664
2,11,26,Z,117099,5345,5350,226
2,11,26,P,58373,2740,2714,123
2,11,27,W,638650,29203,28914,1276
2,11,27,Z,225637,10270,10238,462
2,11,27,P,107660,4877,4828,208
2,11,28,W,1232574,55661,55732,2409
2,11,28,Z,435971,19682,19739,844
2,11,28,P,199844,9107,8946,387
2,11,29,W,2382236,108363,108450,4912
2,11,29,Z,842925,38236,38513,1763
2,11,29,P,372887,16717,17128,811
2,11,30,W,4609015,210025,209402,9545
2,11,30,Z,1631151,74410,74135,3347
2,11,30,P,695252,31777,31447,1419
2,13,16,W,207,4,17,0
2,13,16,Z,83,0,6,0
2,13,16,P,74,0,6,0
2,13,17,W,417,15,26,1
2,13,17,Z,147,5,9,0
2,13,17,P,122,4,6,0
2,13,18,W,774,27,53,1
2,13,18,Z,300,8,20,0
2,13,18,P,228,6,13,0
2,13,19,W,1497,65,121,5
2,13,19,Z,581,32,57,3
2,13,19,P,412,27,41,3
2,13,20,W,2819,118,222,12
2,13,20,Z,1103,48,88,8
2,13,20,P,742,36,59,6
2,13,21,W,5385,214,378,12
2,13,21,Z,2075,71,160,4
2,13,21,P,1281,46,105,4
2,13,22,W,10325,376,776,22
2,13,22,Z,3957,131,311,8
2,13,22,P,2383,81,194,5
2,13,23,W,19784,729,1491,60
2,13,23,Z,7621,271,539,15
2,13,23,P,4376,148,309,7
2,13,24,W,37809,1462,2921,110
2,13,24,Z,14574,560,1145,44
2,13,24,P,8058,308,645,22
2,13,25,W,72930,2791,5560,208
2,13,25,Z,28135,1047,2096,77
2,13,25,P,14699,536,1122,36
2,13,26,W,140271,5445,10946,438
2,13,26,Z,53879,2069,4273,158
2,13,26,P,27103,1027,2136,81
2,13,27,W,270202,10224,20865,807
2,13,27,Z,104071,4012,7996,328
2,13,27,P,50104,1982,3920,172
2,13,28,W,521292,20288,40311,1608
2,13,28,Z,201333,7956,15557,628
2,13,28,P,93261,3632,7303,284
2,13,29,W,1008239,38447,77708,2932
2,13,29,Z,389204,14892,29889,1119
2,13,29,P,173032,6694,13112,476
2,13,30,W,1949680,74713,149698,5742
2,13,30,Z,752113,29030,57753,2217
2,13,30,P,323441,12508,25098,969
2,15,16,W,377,8,11,0
2,15,16,Z,158,7,4,0
2,15,16,P,146,6,4,0
2,15,17,W,717,32,27,2
2,15,17,Z,333,15,14,0
2,15,17,P,282,11,11,0
2,15,18,W,1360,47,46,1
2,15,18,Z,622,23,14,0
2,15,18,P,475,15,10,0
2,15,19,W,2577,86,81,3
2,15,19,Z,1204,28,37,2
2,15,19,P,862,21,25,1
2,15,20,W,4866,152,156,10
2,15,20,Z,2293,76,76,5
2,15,20,P,1529,49,53,2
2,15,21,W,9347,306,311,9
2,15,21,Z,4340,128,152,4
2,15,21,P,2776,85,102,1
2,15,22,W,17887,578,604,16
2,15,22,Z,8360,298,284,6
2,15,22,P,5045,193,168,5
2,15,23,W,34237,1103,1103,37
2,15,23,Z,15806,498,497,17
2,15,23,P,9144,288,279,7
2,15,24,W,65563,2200,2177,70
2,15,24,Z,30375,1023,982,37
2,15,24,P,16918,571,571,23
2,15,25,W,126240,4092,4154,120
2,15,25,Z,58496,1921,1911,60
2,15,25,P,31014,1024,1010,36
2,15,26,W,243113,8045,8170,262
2,15,26,Z,112458,3753,3828,123
2,15,26,P,57095,1938,1958,64
2,15,27,W,468619,15491,15670,479
2,15,27,Z,216927,7207,7221,220
2,15,27,P,104927,3502,3482,108
2,15,28,W,903832,30129,30038,978
2,15,28,Z,418665,13971,13917,453
2,15,28,P,195098,6454,6456,208
2,15,29,W,1747025,58099,58082,1959
2,15,29,Z,809077,26739,26927,860
2,15,29,P,362749,11925,11996,394
2,15,30,W,3379317,112600,113010,3777
2,15,30,Z,1564119,51938,52245,1741
2,15,30,P,677411,22453,22666,742
2,17,16,W,327,11,10,0
2,17,16,Z,138,7,5,0
2,17,16,P,132,7,3,0
2,17,17,W,644,14,16,0
2,17,17,Z,277,6,7,0
2,17,17,P,231,6,3,0
2,17,18,W,1183,32,36,2
2,17,18,Z,513,16,19,1
2,17,18,P,400,13,16,1
2,17,19,W,2272,61,60,5
2,17,19,Z,1025,28,27,4
2,17,19,P,733,19,20,2
2,17,20,W,4345,138,137,5
2,17,20,Z,1986,58,51,1
2,17,20,P,1328,45,36,0
2,17,21,W,8269,263,251,6
2,17,21,Z,3729,106,107,3
2,17,21,P,2439,67,68,2
2,17,22,W,15672,458,489,12
2,17,22,Z,7222,217,199,4
2,17,22,P,4421,135,118,2
2,17,23,W,30238,844,879,29
2,17,23,Z,13659,364,378,10
2,17,23,P,7983,217,205,5
2,17,24,W,57972,1772,1638,50
2,17,24,Z,26352,781,748,20
2,17,24,P,14689,447,432,14
2,17,25,W,111452,3307,3373,108
2,17,25,Z,50420,1484,1497,53
2,17,25,P,26797,762,830,32
2,17,26,W,214236,6240,6111,200
2,17,26,Z,96818,2849,2742,86
2,17,26,P,49453,1509,1426,46
2,17,27,W,413596,12020,12134,339
2,17,27,Z,186977,5372,5509,154
2,17,27,P,91378,2596,2663,73
2,17,28,W,797655,23585,23416,654
2,17,28,Z,360843,10635,10539,316
2,17,28,P,169481,5034,4905,137
2,17,29,W,1541006,45145,45022,1304
2,17,29,Z,697535,20202,20619,575
2,17,29,P,315849,9195,9259,261
2,17,30,W,2982122,87896,86987,2541
2,17,30,Z,1351543,39626,39553,1156
2,17,30,P,588977,17292,17221,480
2,19,16,W,144,4,6,0
2,19,16,Z,44,1,5,0
2,19,16,P,44,1,5,0
2,19,17,W,287,8,17,0
2,19,17,Z,88,3,8,0
2,19,17,P,79,0,7,0
2,19,18,W,522,16,25,0
2,19,18,Z,202,7,7,0
2,19,18,P,159,6,6,0
2,19,19,W,1013,24,49,0
2,19,19,Z,342,7,18,0
2,19,19,P,256,5,16,0
2,19,20,W,1896,45,102,3
2,19,20,Z,673,18,36,2
2,19,20,P,452,12,27,0
2,19,21,W,3723,102,201,6
2,19,21,Z,1327,38,69,1
2,19,21,P,838,24,47,0
2,19,22,W,7099,188,390,11
2,19,22,Z,2568,69,128,5
2,19,22,P,1604,41,75,3
2,19,23,W,13420,335,683,15
2,19,23,Z,4862,117,263,8
2,19,23,P,2833,63,162,5
2,19,24,W,25978,699,1380,23
2,19,24,Z,9292,237,490,6
2,19,24,P,5235,137,266,3
2,19,25,W,49785,1326,2532,74
2,19,25,Z,17938,447,902,24
2,19,25,P,9663,243,482,18
2,19,26,W,96017,2501,5075,127
2,19,26,Z,34358,884,1836,44
2,19,26,P,17696,469,934,25
2,19,27,W,184894,4785,9655,254
2,19,27,Z,66437,1748,3500,99
2,19,27,P,32749,855,1723,53
2,19,28,W,356705,9601,18751,559
2,19,28,Z,128092,3410,6798,204
2,19,28,P,60584,1613,3284,103
2,19,29,W,689545,18366,36375,941
2,19,29,Z,248062,6650,13155,354
2,19,29,P,112903,3032,5956,171
2,19,30,W,1333217,34999,69926,1832
2,19,30,Z,479207,12835,25072,674
2,19,30,P,209713,5597,11047,279
2,21,16,W,275,7,8,0
2,21,16,Z,101,3,3,0
2,21,16,P,99,2,3,0
2,21,17,W,511,17,13,1
2,21,17,Z,194,5,5,0
2,21,17,P,175,5,4,0
2,21,18,W,983,31,27,0
2,21,18,Z,384,11,13,0
2,21,18,P,308,8,10,0
2,21,19,W,1839,27,45,1
2,21,19,Z,748,16,18,0
2,21,19,P,560,10,11,0
2,21,20,W,3498,79,88,3
2,21,20,Z,1440,22,34,1
2,21,20,P,982,16,24,0
2,21,21,W,6651,160,137,4
2,21,21,Z,2689,65,57,1
2,21,21,P,1773,39,43,0
2,21,22,W,12811,308,302,8
2,21,22,Z,5250,123,121,3
2,21,22,P,3276,81,83,2
2,21,23,W,24378,579,615,16
2,21,23,Z,9847,217,264,6
2,21,23,P,5836,119,162,2
2,21,24,W,46936,1080,1113,16
2,21,24,Z,18984,452,469,6
2,21,24,P,10823,268,268,5
2,21,25,W,90282,2141,2208,48
2,21,25,Z,36504,848,872,20
2,21,25,P,19707,475,475,14
2,21,26,W,173426,4091,4148,83
2,21,26,Z,69942,1648,1708,42
2,21,26,P,36081,869,861,20
2,21,27,W,334898,7961,7920,188
2,21,27,Z,135421,3188,3152,71
2,21,27,P,67104,1546,1537,30
2,21,28,W,645373,15310,15293,355
2,21,28,Z,260425,6056,6180,131
2,21,28,P,123891,2876,2990,59
2,21,29,W,1247889,29567,29894,671
2,21,29,Z,505331,12003,11943,270
2,21,29,P,230896,5376,5426,130
2,21,30,W,2414542,58106,57433,1383
2,21,30,Z,976610,23515,23232,558
2,21,30,P,430158,10328,10157,250
2,23,16,W,259,10,7,0
2,23,16,Z,98,5,2,0
2,23,16,P,97,5,2,0
2,23,17,W,470,14,13,1
2,23,17,Z,186,3,1,0
2,23,17,P,166,3,1,0
2,23,18,W,884,22,16,1
2,23,18,Z,317,9,4,0
2,23,18,P,262,6,3,0
2,23,19,W,1687,37,43,0
2,23,19,Z,669,13,19,0
2,23,19,P,516,11,11,0
2,23,20,W,3203,75,64,1
2,23,20,Z,1291,30,25,0
2,23,20,P,877,23,13,0
2,23,21,W,6104,139,138,4
2,23,21,Z,2478,67,65,2
2,23,21,P,1642,40,38,0
2,23,22,W,11608,237,255,6
2,23,22,Z,4690,100,115,3
2,23,22,P,2930,64,81,2
2,23,23,W,22365,494,506,15
2,23,23,Z,8931,194,193,5
2,23,23,P,5327,111,119,4
2,23,24,W,42933,960,952,25
2,23,24,Z,17325,360,392,11
2,23,24,P,9824,215,228,8
2,23,25,W,82393,1712,1794,32
2,23,25,Z,33083,710,747,18
2,23,25,P,18002,378,397,11
2,23,26,W,158306,3431,3368,69
2,23,26,Z,63287,1344,1318,31
2,23,26,P,32951,705,684,19
2,23,27,W,305656,6708,6482,126
2,23,27,Z,122155,2679,2616,49
2,23,27,P,60866,1351,1304,20
2,23,28,W,589469,12685,12775,269
2,23,28,Z,235850,5032,5171,100
2,23,28,P,112513,2407,2426,56
2,23,29,W,1139285,24920,24990,575
2,23,29,Z,455791,9844,9953,213
2,23,29,P,209614,4453,4548,108
2,23,30,W,2204286,48061,47871,1112
2,23,30,Z,881982,19268,19338,438
2,23,30,P,390564,8546,8563,206
2,25,16,W,110,1,4,0
2,25,16,Z,44,1,2,0
2,25,16,P,44,1,2,0
2,25,17,W,202,6,7,1
2,25,17,Z,83,1,1,0
2,25,17,P,76,1,1,0
2,25,18,W,424,11,16,0
2,25,18,Z,183,8,7,0
2,25,18,P,153,5,6,0
2,25,19,W,784,15,20,0
2,25,19,Z,348,5,6,0
2,25,19,P,258,2,5,0
2,25,20,W,1443,23,52,1
2,25,20,Z,628,10,23,0
2,25,20,P,450,8,15,0
2,25,21,W,2808,52,108,1
2,25,21,Z,1269,24,50,1
2,25,21,P,847,16,36,0
2,25,22,W,5316,105,198,5
2,25,22,Z,2361,46,90,3
2,25,22,P,1477,31,58,2
2,25,23,W,10296,197,428,4
2,25,23,Z,4552,92,172,3
2,25,23,P,2720,53,103,2
2,25,24,W,19571,434,805,18
2,25,24,Z,8754,197,373,9
2,25,24,P,5028,122,199,6
2,25,25,W,37975,714,1466,21
2,25,25,Z,16874,335,639,12
2,25,25,P,9189,206,376,10
2,25,26,W,72807,1437,2884,45
2,25,26,Z,32284,664,1274,15
2,25,26,P,16902,325,656,10
2,25,27,W,140676,2865,5537,121
2,25,27,Z,62448,1241,2478,53
2,25,27,P,31193,609,1254,27
2,25,28,W,271286,5478,10919,221
2,25,28,Z,120479,2426,4831,102
2,25,28,P,57969,1138,2323,44
2,25,29,W,523971,10547,20896,431
2,25,29,Z,232632,4668,9297,189
2,25,29,P,107427,2150,4329,70
2,25,30,W,1013784,20181,40226,746
2,25,30,Z,451025,8971,17937,323
2,25,30,P,200758,3961,8057,160
2,27,16,W,224,7,1,0
2,27,16,Z,90,5,0,0
2,27,16,P,90,5,0,0
2,27,17,W,391,6,9,0
2,27,17,Z,150,0,2,0
2,27,17,P,140,0,2,0
2,27,18,W,755,9,13,0
2,27,18,Z,308,4,4,0
2,27,18,P,259,4,3,0
2,27,19,W,1443,40,26,0
2,27,19,Z,621,17,15,0
2,27,19,P,464,14,11,0
2,27,20,W,2700,44,46,0
2,27,20,Z,1186,22,20,0
2,27,20,P,860,15,13,0
2,27,21,W,5199,90,102,2
2,27,21,Z,2197,36,50,0
2,27,21,P,1472,26,36,0
2,27,22,W,9880,203,178,5
2,27,22,Z,4249,82,73,1
2,27,22,P,2684,49,49,0
2,27,23,W,19005,331,348,4
2,27,23,Z,8065,149,153,0
2,27,23,P,4861,96,83,0
2,27,24,W,36572,692,726,13
2,27,24,Z,15535,293,307,5
2,27,24,P,8843,176,184,4
2,27,25,W,69989,1265,1336,22
2,27,25,Z,29773,551,575,14
2,27,25,P,16229,312,302,7
2,27,26,W,135067,2503,2415,31
2,27,26,Z,57402,1050,1050,15
2,27,26,P,30074,556,545,9
2,27,27,W,260309,4860,4832,94
2,27,27,Z,110173,2079,2021,36
2,27,27,P,55546,1091,1007,17
2,27,28,W,502347,9488,9414,190
2,27,28,Z,213390,4009,4028,92
2,27,28,P,103292,1962,1956,44
2,27,29,W,970565,17734,18081,354
2,27,29,Z,411987,7618,7760,162
2,27,29,P,191358,3602,3655,75
2,27,30,W,1877492,34971,34573,637
2,27,30,Z,796874,14864,14742,263
2,27,30,P,355813,6718,6697,136
2,29,16,W,190,3,5,0
2,29,16,Z,60,0,2,0
2,29,16,P,60,0,2,0
2,29,17,W,381,5,7,0
2,29,17,Z,119,3,3,0
2,29,17,P,110,2,2,0
2,29,18,W,715,17,16,0
2,29,18,Z,233,5,3,0
2,29,18,P,199,5,3,0
2,29,19,W,1335,19,23,0
2,29,19,Z,436,9,9,0
2,29,19,P,335,7,6,0
2,29,20,W,2540,44,53,1
2,29,20,Z,827,13,20,0
2,29,20,P,613,10,15,0
2,29,21,W,4818,73,95,0
2,29,21,Z,1575,21,27,0
2,29,21,P,1062,16,16,0
2,29,22,W,9240,167,172,4
2,29,22,Z,3099,56,60,2
2,29,22,P,1944,31,33,0
2,29,23,W,17715,309,280,3
2,29,23,Z,5898,83,91,1
2,29,23,P,3582,57,58,0
2,29,24,W,33959,599,533,8
2,29,24,Z,11291,217,187,1
2,29,24,P,6445,126,110,1
2,29,25,W,65335,1146,1072,13
2,29,25,Z,21549,381,358,4
2,29,25,P,11933,197,211,2
2,29,26,W,125594,2148,2131,31
2,29,26,Z,41316,700,729,12
2,29,26,P,21776,376,376,7
2,29,27,W,242338,4235,4266,72
2,29,27,Z,79941,1350,1407,22
2,29,27,P,40180,686,684,11
2,29,28,W,467644,8050,8036,151
2,29,28,Z,154200,2644,2633,52
2,29,28,P,74910,1277,1269,35
2,29,29,W,903387,15647,15824,273
2,29,29,Z,298332,5128,5164,81
2,29,29,P,138986,2409,2357,46
2,29,30,W,1748058,30031,30404,506
2,29,30,Z,576392,9825,10007,157
2,29,30,P,258710,4401,4476,62
2,31,16,W,94,1,5,0
2,31,16,Z,32,1,3,0
2,31,16,P,32,1,3,0
2,31,17,W,162,2,7,0
2,31,17,Z,54,0,3,0
2,31,17,P,52,0,3,0
2,31,18,W,314,5,6,0
2,31,18,Z,105,2,3,0
2,31,18,P,89,1,3,0
2,31,19,W,626,12,21,0
2,31,19,Z,220,5,4,0
2,31,19,P,164,5,3,0
2,31,20,W,1161,20,26,1
2,31,20,Z,388,9,6,1
2,31,20,P,273,5,4,1
2,31,21,W,2265,27,87,1
2,31,21,Z,776,4,31,0
2,31,21,P,537,3,22,0
2,31,22,W,4269,77,157,4
2,31,22,Z,1467,28,50,3
2,31,22,P,926,18,34,3
2,31,23,W,8245,109,259,5
2,31,23,Z,2849,36,81,2
2,31,23,P,1741,21,55,2
2,31,24,W,15868,263,505,13
2,31,24,Z,5365,94,181,7
2,31,24,P,3148,57,114,2
2,31,25,W,30647,512,1014,22
2,31,25,Z,10493,155,328,6
2,31,25,P,5799,94,177,5
2,31,26,W,58978,934,1881,42
2,31,26,Z,20166,306,652,17
2,31,26,P,10707,173,340,12
2,31,27,W,113070,1762,3679,56
2,31,27,Z,38608,594,1247,21
2,31,27,P,19712,314,601,10
2,31,28,W,218605,3583,7002,104
2,31,28,Z,74523,1213,2435,26
2,31,28,P,36201,608,1173,12
2,31,29,W,422787,6796,13538,208
2,31,29,Z,144587,2402,4641,64
2,31,29,P,67728,1158,2183,32
2,31,30,W,817706,12990,26403,410
2,31,30,Z,278891,4433,8915,125
2,31,30,P,125572,2020,4041,61
2,33,16,W,167,3,0,0
2,33,16,Z,57,0,0,0
2,33,16,P,57,0,0,0
2,33,17,W,337,2,6,0
2,33,17,Z,117,0,1,0
2,33,17,P,112,0,1,0
2,33,18,W,620,6,15,1
2,33,18,Z,216,1,3,0
2,33,18,P,184,1,2,0
2,33,19,W,1180,17,25,0
2,33,19,Z,421,7,8,0
2,33,19,P,314,2,6,0
2,33,20,W,2204,33,25,0
2,33,20,Z,831,13,9,0
2,33,20,P,596,8,8,0
2,33,21,W,4248,85,64,0
2,33,21,Z,1559,39,20,0
2,33,21,P,1056,28,15,0
2,33,22,W,8129,118,133,3
2,33,22,Z,2990,50,44,0
2,33,22,P,1957,33,32,0
2,33,23,W,15568,251,230,8
2,33,23,Z,5770,93,85,2
2,33,23,P,3526,52,47,2
2,33,24,W,29920,463,439,13
2,33,24,Z,11013,173,172,3
2,33,24,P,6504,104,101,2
2,33,25,W,57288,917,868,12
2,33,25,Z,21008,351,329,7
2,33,25,P,11532,202,177,5
2,33,26,W,110686,1685,1727,29
2,33,26,Z,40285,603,636,10
2,33,26,P,21578,331,342,6
2,33,27,W,212762,3204,3110,47
2,33,27,Z,77751,1174,1174,16
2,33,27,P,39531,616,577,8
2,33,28,W,411128,6150,6265,110
2,33,28,Z,150492,2279,2275,39
2,33,28,P,73666,1127,1086,18
2,33,29,W,794380,12041,12071,175
2,33,29,Z,290563,4385,4476,63
2,33,29,P,136444,2018,2127,19
2,33,30,W,1536294,23065,23445,349
2,33,30,Z,562054,8381,8683,129
2,33,30,P,254414,3826,3961,58
2,35,16,W,171,3,4,0
2,35,16,Z,102,2,4,0
2,35,16,P,102,2,4,0
2,35,17,W,301,5,4,0
2,35,17,Z,162,4,2,0
2,35,17,P,154,4,2,0
2,35,18,W,585,12,7,0
2,35,18,Z,316,9,4,0
2,35,18,P,275,8,4,0
2,35,19,W,1104,11,16,0
2,35,19,Z,607,2,14,0
2,35,19,P,468,2,11,0
2,35,20,W,2089,26,29,0
2,35,20,Z,1176,13,18,0
2,35,20,P,847,12,15,0
2,35,21,W,4004,50,64,0
2,35,21,Z,2264,32,35,0
2,35,21,P,1552,20,22,0
2,35,22,W,7615,124,98,4
2,35,22,Z,4290,73,56,4
2,35,22,P,2788,51,33,2
2,35,23,W,14742,200,214,3
2,35,23,Z,8440,115,125,2
2,35,23,P,5166,70,76,2
2,35,24,W,28199,405,397,12
2,35,24,Z,16016,219,209,7
2,35,24,P,9437,134,131,5
2,35,25,W,54184,762,796,10
2,35,25,Z,30651,406,443,4
2,35,25,P,17039,223,215,4
2,35,26,W,104184,1511,1507,16
2,35,26,Z,59038,842,871,10
2,35,26,P,31477,450,477,10
2,35,27,W,200739,2875,2910,40
2,35,27,Z,113434,1600,1650,22
2,35,27,P,57857,850,837,12
2,35,28,W,387090,5551,5511,66
2,35,28,Z,218929,3160,3062,37
2,35,28,P,107281,1532,1486,19
2,35,29,W,749195,10618,10645,142
2,35,29,Z,424061,6014,6000,90
2,35,29,P,199809,2833,2859,33
2,35,30,W,1448628,20635,20829,278
2,35,30,Z,819971,11670,11772,149
2,35,30,P,371144,5305,5350,74
2,37,16,W,75,0,3,0
2,37,16,Z,30,0,1,0
2,37,16,P,30,0,1,0
2,37,17,W,149,1,2,0
2,37,17,Z,70,0,1,0
2,37,17,P,66,0,1,0
2,37,18,W,283,5,6,0
2,37,18,Z,141,0,2,0
2,37,18,P,120,0,2,0
2,37,19,W,518,6,20,0
2,37,19,Z,272,1,12,0
2,37,19,P,204,1,11,0
2,37,20,W,1011,9,25,0
2,37,20,Z,529,5,14,0
2,37,20,P,373,4,8,0
2,37,21,W,1867,30,55,1
2,37,21,Z,956,16,30,1
2,37,21,P,647,11,17,1
2,37,22,W,3662,56,101,3
2,37,22,Z,1952,33,51,0
2,37,22,P,1230,19,32,0
2,37,23,W,6920,86,196,1
2,37,23,Z,3613,47,117,0
2,37,23,P,2231,27,69,0
2,37,24,W,13396,188,367,5
2,37,24,Z,6983,109,190,2
2,37,24,P,4154,59,114,2
2,37,25,W,25603,372,682,13
2,37,25,Z,13447,195,356,9
2,37,25,P,7445,104,192,4
2,37,26,W,49210,665,1342,21
2,37,26,Z,25852,347,706,15
2,37,26,P,13762,184,384,7
2,37,27,W,94810,1278,2559,33
2,37,27,Z,49484,660,1365,22
2,37,27,P,25341,354,702,13
2,37,28,W,183241,2434,4978,71
2,37,28,Z,96152,1271,2635,37
2,37,28,P,47217,629,1272,22
2,37,29,W,354363,4746,9752,134
2,37,29,Z,185726,2492,5208,74
2,37,29,P,87578,1184,2393,31
2,37,30,W,685221,9383,18882,244
2,37,30,Z,359440,4937,9960,132
2,37,30,P,163549,2240,4448,56
2,39,16,W,141,1,7,0
2,39,16,Z,54,0,3,0
2,39,16,P,54,0,3,0
2,39,17,W,266,4,2,0
2,39,17,Z,86,1,1,0
2,39,17,P,82,1,1,0
2,39,18,W,530,10,6,0
2,39,18,Z,184,3,3,0
2,39,18,P,157,2,3,0
2,39,19,W,976,11,15,1
2,39,19,Z,339,6,4,0
2,39,19,P,265,5,4,0
2,39,20,W,1896,31,25,0
2,39,20,Z,684,13,9,0
2,39,20,P,497,8,7,0
2,39,21,W,3592,49,43,0
2,39,21,Z,1285,14,18,0
2,39,21,P,895,10,14,0
2,39,22,W,6909,81,76,0
2,39,22,Z,2505,32,31,0
2,39,22,P,1642,20,16,0
2,39,23,W,13217,161,175,1
2,39,23,Z,4708,65,68,1
2,39,23,P,2935,44,46,1
2,39,24,W,25270,353,357,6
2,39,24,Z,9090,132,125,2
2,39,24,P,5386,71,71,0
2,39,25,W,48601,627,625,8
2,39,25,Z,17279,236,241,4
2,39,25,P,9629,139,138,1
2,39,26,W,93529,1157,1227,10
2,39,26,Z,33342,420,434,5
2,39,26,P,17995,212,234,4
2,39,27,W,180227,2266,2257,30
2,39,27,Z,64373,815,864,12
2,39,27,P,33150,427,462,6
2,39,28,W,347533,4548,4518,52
2,39,28,Z,124360,1662,1607,17
2,39,28,P,61733,851,779,11
2,39,29,W,672198,8762,8706,120
2,39,29,Z,239481,3104,3041,46
2,39,29,P,113532,1484,1420,20
2,39,30,W,1299876,16594,16770,229
2,39,30,Z,464693,5919,6057,78
2,39,30,P,211549,2744,2802,38
2,41,16,W,143,0,2,0
2,41,16,Z,45,0,0,0
2,41,16,P,45,0,0,0
2,41,17,W,263,4,2,0
2,41,17,Z,79,0,0,0
2,41,17,P,79,0,0,0
2,41,18,W,499,6,7,0
2,41,18,Z,160,2,4,0
2,41,18,P,141,2,3,0
2,41,19,W,917,9,10,0
2,41,19,Z,314,2,3,0
2,41,19,P,246,1,3,0
2,41,20,W,1792,12,15,0
2,41,20,Z,635,6,6,0
2,41,20,P,479,2,5,0
2,41,21,W,3385,46,45,0
2,41,21,Z,1242,22,25,0
2,41,21,P,885,17,18,0
2,41,22,W,6493,82,84,0
2,41,22,Z,2288,23,34,0
2,41,22,P,1464,17,21,0
2,41,23,W,12569,151,133,1
2,41,23,Z,4506,50,48,0
2,41,23,P,2793,31,33,0
2,41,24,W,24139,271,310,2
2,41,24,Z,8540,96,106,0
2,41,24,P,5082,55,64,0
2,41,25,W,46202,550,542,8
2,41,25,Z,16499,214,189,2
2,41,25,P,9366,117,112,1
2,41,26,W,88932,1135,1127,14
2,41,26,Z,31696,426,410,2
2,41,26,P,17070,242,219,1
2,41,27,W,171489,2055,2065,20
2,41,27,Z,60977,708,769,6
2,41,27,P,31381,365,381,2
2,41,28,W,330766,3999,4062,44
2,41,28,Z,117954,1383,1441,19
2,41,28,P,58239,684,702,9
2,41,29,W,638988,7827,7767,109
2,41,29,Z,227935,2782,2745,34
2,41,29,P,108438,1319,1299,14
2,41,30,W,1235822,15210,15024,181
2,41,30,Z,439870,5435,5337,61
2,41,30,P,200606,2470,2374,31
2,43,16,W,61,1,3,0
2,43,16,Z,23,0,1,0
2,43,16,P,23,0,1,0
2,43,17,W,125,1,4,0
2,43,17,Z,33,0,1,0
2,43,17,P,31,0,1,0
2,43,18,W,223,5,4,0
2,43,18,Z,64,1,3,0
2,43,18,P,59,1,2,0
2,43,19,W,440,7,16,1
2,43,19,Z,136,4,4,1
2,43,19,P,108,4,4,1
2,43,20,W,878,13,23,1
2,43,20,Z,296,2,8,0
2,43,20,P,217,2,7,0
2,43,21,W,1643,14,32,0
2,43,21,Z,543,6,14,0
2,43,21,P,381,3,10,0
2,43,22,W,3143,48,80,1
2,43,22,Z,1083,12,31,0
2,43,22,P,698,8,18,0
2,43,23,W,5986,67,155,0
2,43,23,Z,2022,25,58,0
2,43,23,P,1269,15,39,0
2,43,24,W,11452,128,270,1
2,43,24,Z,3842,43,100,0
2,43,24,P,2244,26,65,0
2,43,25,W,21900,235,537,5
2,43,25,Z,7349,83,161,3
2,43,25,P,4167,46,88,2
2,43,26,W,42422,522,961,18
2,43,26,Z,14257,169,331,2
2,43,26,P,7686,75,183,2
2,43,27,W,81728,983,1980,22
2,43,27,Z,27400,333,680,9
2,43,27,P,14093,179,337,5
2,43,28,W,157682,1836,3643,50
2,43,28,Z,52663,642,1223,17
2,43,28,P,26117,308,586,6
2,43,29,W,304736,3455,6990,90
2,43,29,Z,101762,1137,2288,31
2,43,29,P,48564,514,1122,12
2,43,30,W,589525,6823,13667,146
2,43,30,Z,197257,2296,4556,59
2,43,30,P,90438,1058,2141,32
2,45,16,W,132,2,0,0
2,45,16,Z,52,2,0,0
2,45,16,P,52,2,0,0
2,45,17,W,231,2,1,0
2,45,17,Z,86,0,0,0
2,45,17,P,84,0,0,0
2,45,18,W,449,4,7,0
2,45,18,Z,192,3,2,0
2,45,18,P,174,3,2,0
2,45,19,W,873,9,12,0
2,45,19,Z,376,5,6,0
2,45,19,P,291,4,6,0
2,45,20,W,1598,18,14,0
2,45,20,Z,708,9,6,0
2,45,20,P,538,7,3,0
2,45,21,W,3123,37,34,0
2,45,21,Z,1348,19,15,0
2,45,21,P,941,11,8,0
2,45,22,W,6001,60,68,1
2,45,22,Z,2634,24,35,1
2,45,22,P,1716,13,18,0
2,45,23,W,11364,130,130,1
2,45,23,Z,4984,53,58,1
2,45,23,P,3074,31,39,0
2,45,24,W,21775,257,242,2
2,45,24,Z,9541,123,109,1
2,45,24,P,5596,76,63,1
2,45,25,W,42199,478,465,5
2,45,25,Z,18365,202,211,2
2,45,25,P,10403,125,126,2
2,45,26,W,80845,867,920,15
2,45,26,Z,35067,373,417,8
2,45,26,P,19225,217,241,3
2,45,27,W,156168,1713,1690,21
2,45,27,Z,67956,724,708,5
2,45,27,P,35413,365,386,3
2,45,28,W,301527,3377,3294,32
2,45,28,Z,130955,1475,1420,17
2,45,28,P,65012,705,748,10
2,45,29,W,582625,6456,6405,74
2,45,29,Z,253662,2845,2734,18
2,45,29,P,121451,1323,1308,11
2,45,30,W,1125738,12423,12529,142
2,45,30,Z,489308,5410,5445,57
2,45,30,P,224459,2453,2559,28
2,47,16,W,120,1,2,0
2,47,16,Z,54,0,2,0
2,47,16,P,54,0,2,0
2,47,17,W,243,2,3,0
2,47,17,Z,97,1,2,0
2,47,17,P,96,1,2,0
2,47,18,W,433,3,4,0
2,47,18,Z,173,2,3,0
2,47,18,P,154,1,3,0
2,47,19,W,817,5,13,0
2,47,19,Z,346,1,3,0
2,47,19,P,282,1,3,0
2,47,20,W,1530,28,13,1
2,47,20,Z,660,14,6,0
2,47,20,P,493,7,4,0
2,47,21,W,3001,39,31,0
2,47,21,Z,1308,21,12,0
2,47,21,P,926,14,7,0
2,47,22,W,5771,68,58,2
2,47,22,Z,2547,28,26,1
2,47,22,P,1709,19,17,1
2,47,23,W,10908,107,115,0
2,47,23,Z,4775,46,49,0
2,47,23,P,3061,28,31,0
2,47,24,W,20967,205,222,2
2,47,24,Z,9064,96,92,0
2,47,24,P,5385,55,57,0
2,47,25,W,40267,434,417,3
2,47,25,Z,17394,188,181,2
2,47,25,P,9872,95,113,1
2,47,26,W,77690,884,859,12
2,47,26,Z,33830,393,353,5
2,47,26,P,18522,198,192,2
2,47,27,W,149465,1581,1550,26
2,47,27,Z,64908,681,663,10
2,47,27,P,33801,352,329,6
2,47,28,W,288463,3089,3097,25
2,47,28,Z,124835,1352,1377,15
2,47,28,P,62305,662,711,8
2,47,29,W,557363,5950,6011,56
2,47,29,Z,241853,2613,2625,29
2,47,29,P,115956,1251,1271,14
2,47,30,W,1079067,11230,11521,116
2,47,30,Z,468094,4896,4986,52
2,47,30,P,215288,2262,2316,27
2,49,16,W,60,0,2,0
2,49,16,Z,27,0,1,0
2,49,16,P,27,0,1,0
2,49,17,W,116,0,3,0
2,49,17,Z,50,0,1,0
2,49,17,P,50,0,1,0
2,49,18,W,209,2,1,0
2,49,18,Z,73,0,1,0
2,49,18,P,66,0,1,0
2,49,19,W,395,3,8,0
2,49,19,Z,151,0,1,0
2,49,19,P,117,0,1,0
2,49,20,W,742,7,22,0
2,49,20,Z,290,6,9,0
2,49,20,P,209,4,8,0
2,49,21,W,1440,14,34,0
2,49,21,Z,567,8,11,0
2,49,21,P,406,5,11,0
2,49,22,W,2789,20,59,1
2,49,22,Z,1127,9,17,0
2,49,22,P,751,7,10,0
2,49,23,W,5279,47,107,1
2,49,23,Z,2092,21,43,1
2,49,23,P,1325,12,24,1
2,49,24,W,10067,116,172,0
2,49,24,Z,3911,51,64,0
2,49,24,P,2311,32,37,0
2,49,25,W,19325,208,382,1
2,49,25,Z,7575,83,159,1
2,49,25,P,4362,42,93,1
2,49,26,W,37294,375,814,9
2,49,26,Z,14515,150,303,5
2,49,26,P,7949,81,157,4
2,49,27,W,71842,695,1464,17
2,49,27,Z,27993,265,564,4
2,49,27,P,14676,139,282,0
2,49,28,W,138172,1340,2814,38
2,49,28,Z,53937,526,1125,14
2,49,28,P,26925,254,537,9
2,49,29,W,267257,2704,5439,57
2,49,29,Z,104191,1087,2093,19
2,49,29,P,50236,530,1055,9
2,49,30,W,517121,5396,10422,108
2,49,30,Z,201755,2069,4045,48
2,49,30,P,93670,937,1891,23
2,51,16,W,102,1,1,0
2,51,16,Z,46,1,0,0
2,51,16,P,46,1,0,0
2,51,17,W,214,2,0,0
2,51,17,Z,72,0,0,0
2,51,17,P,72,0,0,0
2,51,18,W,399,3,3,0
2,51,18,Z,154,3,2,0
2,51,18,P,140,3,1,0
2,51,19,W,745,3,5,0
2,51,19,Z,282,0,2,0
2,51,19,P,222,0,1,0
2,51,20,W,1459,16,18,0
2,51,20,Z,582,5,9,0
2,51,20,P,431,3,7,0
2,51,21,W,2744,27,26,0
2,51,21,Z,1142,12,10,0
2,51,21,P,799,10,7,0
2,51,22,W,5226,58,45,0
2,51,22,Z,2162,16,16,0
2,51,22,P,1407,7,12,0
2,51,23,W,10103,93,94,0
2,51,23,Z,4080,35,38,0
2,51,23,P,2601,23,26,0
2,51,24,W,19294,191,188,3
2,51,24,Z,7866,85,74,3
2,51,24,P,4723,44,44,1
2,51,25,W,37256,346,381,4
2,51,25,Z,15117,163,152,1
2,51,25,P,8620,103,91,1
2,51,26,W,71380,680,678,7
2,51,26,Z,29111,309,284,4
2,51,26,P,15849,181,156,3
2,51,27,W,137831,1317,1339,12
2,51,27,Z,56014,533,523,7
2,51,27,P,29417,300,284,4
2,51,28,W,265848,2627,2611,23
2,51,28,Z,108280,1085,1019,12
2,51,28,P,54335,554,521,6
2,51,29,W,513524,5054,4964,47
2,51,29,Z,209458,2111,2035,21
2,51,29,P,101074,1034,979,9
2,51,30,W,994111,9774,9815,92
2,51,30,Z,405401,3976,4040,44
2,51,30,P,187142,1854,1771,24
2,53,16,W,104,2,1,0
2,53,16,Z,36,1,1,0
2,53,16,P,36,1,1,0
2,53,17,W,210,0,1,0
2,53,17,Z,70,0,0,0
2,53,17,P,70,0,0,0
2,53,18,W,376,6,2,0
2,53,18,Z,108,0,1,0
2,53,18,P,102,0,1,0
2,53,19,W,700,9,7,0
2,53,19,Z,237,2,2,0
2,53,19,P,210,2,2,0
2,53,20,W,1389,16,15,0
2,53,20,Z,474,8,9,0
2,53,20,P,354,7,8,0
2,53,21,W,2677,22,28,0
2,53,21,Z,906,8,12,0
2,53,21,P,657,5,8,0
2,53,22,W,5052,46,55,0
2,53,22,Z,1743,19,15,0
2,53,22,P,1143,12,8,0
2,53,23,W,9705,97,106,0
2,53,23,Z,3395,27,45,0
2,53,23,P,2139,15,29,0
2,53,24,W,18591,186,167,3
2,53,24,Z,6440,61,58,0
2,53,24,P,3893,34,36,0
2,53,25,W,35729,338,331,1
2,53,25,Z,12242,133,118,0
2,53,25,P,7014,61,75,0
2,53,26,W,68981,678,649,8
2,53,26,Z,23844,239,228,2
2,53,26,P,13103,126,110,2
2,53,27,W,132342,1209,1234,6
2,53,27,Z,45820,439,449,3
2,53,27,P,23986,226,242,1
2,53,28,W,255741,2391,2384,27
2,53,28,Z,88438,832,859,8
2,53,28,P,44666,433,419,2
2,53,29,W,494488,4753,4637,48
2,53,29,Z,171144,1669,1617,10
2,53,29,P,82445,777,774,5
2,53,30,W,956339,9183,8999,92
2,53,30,Z,331279,3163,3168,31
2,53,30,P,153798,1404,1511,13
2,55,16,W,49,1,2,0
2,55,16,Z,19,0,0,0
2,55,16,P,19,0,0,0
2,55,17,W,103,2,5,0
2,55,17,Z,49,1,3,0
2,55,17,P,49,1,3,0
2,55,18,W,189,3,3,0
2,55,18,Z,87,1,1,0
2,55,18,P,79,1,1,0
2,55,19,W,357,3,12,0
2,55,19,Z,161,1,5,0
2,55,19,P,135,1,4,0
2,55,20,W,656,8,9,0
2,55,20,Z,312,7,4,0
2,55,20,P,242,5,1,0
2,55,21,W,1276,12,22,1
2,55,21,Z,612,6,12,0
2,55,21,P,428,3,10,0
2,55,22,W,2380,20,37,0
2,55,22,Z,1156,10,18,0
2,55,22,P,724,8,14,0
2,55,23,W,4679,37,87,1
2,55,23,Z,2238,18,47,0
2,55,23,P,1392,10,26,0
2,55,24,W,9028,74,170,0
2,55,24,Z,4330,33,75,0
2,55,24,P,2587,21,35,0
2,55,25,W,17196,159,319,2
2,55,25,Z,8321,79,148,0
2,55,25,P,4837,38,89,0
2,55,26,W,33180,277,607,3
2,55,26,Z,15986,141,291,3
2,55,26,P,8784,86,158,2
2,55,27,W,64097,579,1221,13
2,55,27,Z,30906,257,573,3
2,55,27,P,16328,136,295,2
2,55,28,W,123020,1073,2303,18
2,55,28,Z,59047,485,1134,8
2,55,28,P,29803,257,572,3
2,55,29,W,238372,2102,4315,33
2,55,29,Z,114644,1001,2090,15
2,55,29,P,55284,513,1019,10
2,55,30,W,460521,4168,8521,84
2,55,30,Z,221432,1900,4073,38
2,55,30,P,102711,838,1859,14
2,57,16,W,91,0,0,0
2,57,16,Z,41,0,0,0
2,57,16,P,41,0,0,0
2,57,17,W,189,1,1,0
2,57,17,Z,93,1,1,0
2,57,17,P,93,1,1,0
2,57,18,W,356,1,8,0
2,57,18,Z,157,1,3,0
2,57,18,P,140,1,2,0
2,57,19,W,679,4,4,0
2,57,19,Z,329,1,2,0
2,57,19,P,284,1,1,0
2,57,20,W,1249,3,13,0
2,57,20,Z,605,1,7,0
2,57,20,P,467,1,6,0
2,57,21,W,2451,16,22,0
2,57,21,Z,1251,7,11,0
2,57,21,P,902,6,7,0
2,57,22,W,4725,43,39,0
2,57,22,Z,2402,21,17,0
2,57,22,P,1613,18,11,0
2,57,23,W,8965,81,78,2
2,57,23,Z,4546,40,41,2
2,57,23,P,2854,22,26,1
2,57,24,W,17277,165,179,2
2,57,24,Z,8669,79,91,2
2,57,24,P,5219,45,63,2
2,57,25,W,33118,256,286,6
2,57,25,Z,16510,127,142,3
2,57,25,P,9460,76,78,3
2,57,26,W,63999,572,540,3
2,57,26,Z,31932,262,265,2
2,57,26,P,17598,134,139,0
2,57,27,W,123303,1013,1084,6
2,57,27,Z,61386,510,532,4
2,57,27,P,32352,288,289,3
2,57,28,W,237635,2084,1990,17
2,57,28,Z,118682,1074,999,12
2,57,28,P,59841,542,507,6
2,57,29,W,459654,4013,4040,33
2,57,29,Z,229284,1909,2051,12
2,57,29,P,110961,938,999,5
2,57,30,W,889229,7687,7728,64
2,57,30,Z,443784,3741,3833,29
2,57,30,P,206177,1729,1764,8
2,59,16,W,101,1,0,0
2,59,16,Z,36,0,0,0
2,59,16,P,36,0,0,0
2,59,17,W,181,0,0,0
2,59,17,Z,57,0,0,0
2,59,17,P,57,0,0,0
2,59,18,W,345,1,5,0
2,59,18,Z,108,1,1,0
2,59,18,P,101,1,1,0
2,59,19,W,649,7,5,0
2,59,19,Z,216,3,1,0
2,59,19,P,181,3,1,0
2,59,20,W,1277,5,13,0
2,59,20,Z,431,3,2,0
2,59,20,P,326,2,0,0
2,59,21,W,2346,19,19,0
2,59,21,Z,796,7,5,0
2,59,21,P,589,5,3,0
2,59,22,W,4538,45,43,0
2,59,22,Z,1561,12,19,0
2,59,22,P,1024,10,13,0
2,59,23,W,8637,66,74,0
2,59,23,Z,3006,16,28,0
2,59,23,P,1909,10,18,0
2,59,24,W,16779,122,138,2
2,59,24,Z,5825,39,49,2
2,59,24,P,3515,24,31,0
2,59,25,W,32167,255,234,2
2,59,25,Z,11010,96,79,0
2,59,25,P,6341,62,49,0
2,59,26,W,61650,518,557,6
2,59,26,Z,21100,181,215,3
2,59,26,P,11618,97,124,1
2,59,27,W,119111,1024,1029,6
2,59,27,Z,40908,351,338,2
2,59,27,P,21439,174,160,0
2,59,28,W,229654,1952,1924,12
2,59,28,Z,78613,675,687,4
2,59,28,P,39651,317,328,2
2,59,29,W,444292,3766,3756,41
2,59,29,Z,152440,1318,1267,14
2,59,29,P,73917,658,648,11
2,59,30,W,859423,7366,7385,68
2,59,30,Z,294897,2569,2603,30
2,59,30,P,138039,1150,1223,15
2,61,16,W,41,0,0,0
2,61,16,Z,11,0,0,0
2,61,16,P,11,0,0,0
2,61,17,W,88,0,0,0
2,61,17,Z,23,0,0,0
2,61,17,P,23,0,0,0
2,61,18,W,170,3,3,0
2,61,18,Z,54,0,2,0
2,61,18,P,52,0,2,0
2,61,19,W,296,3,3,0
2,61,19,Z,105,2,1,0
2,61,19,P,88,2,1,0
2,61,20,W,594,4,11,0
2,61,20,Z,205,2,3,0
2,61,20,P,163,1,3,0
2,61,21,W,1117,7,17,0
2,61,21,Z,371,4,3,0
2,61,21,P,264,3,3,0
2,61,22,W,2159,14,45,0
2,61,22,Z,696,4,10,0
2,61,22,P,492,3,8,0
2,61,23,W,4247,33,75,0
2,61,23,Z,1377,9,35,0
2,61,23,P,893,7,20,0
2,61,24,W,8111,66,142,2
2,61,24,Z,2717,20,52,1
2,61,24,P,1645,14,34,1
2,61,25,W,15463,133,240,0
2,61,25,Z,5114,51,89,0
2,61,25,P,2951,28,53,0
2,61,26,W,29877,257,471,1
2,61,26,Z,9871,82,174,0
2,61,26,P,5442,42,94,0
2,61,27,W,57709,477,962,4
2,61,27,Z,18892,155,305,1
2,61,27,P,9985,80,160,0
2,61,28,W,111032,899,1748,16
2,61,28,Z,36533,282,606,4
2,61,28,P,18560,149,292,1
2,61,29,W,214652,1715,3443,26
2,61,29,Z,70522,560,1120,7
2,61,29,P,34313,259,538,6
2,61,30,W,415316,3423,6691,61
2,61,30,Z,136693,1120,2264,19
2,61,30,P,63835,533,1039,9
2,63,16,W,84,1,0,0
2,63,16,Z,37,0,0,0
2,63,16,P,37,0,0,0
2,63,17,W,181,2,1,0
2,63,17,Z,64,0,1,0
2,63,17,P,64,0,1,0
2,63,18,W,320,2,1,0
2,63,18,Z,113,1,0,0
2,63,18,P,107,1,0,0
2,63,19,W,611,2,4,0
2,63,19,Z,239,1,3,0
2,63,19,P,208,1,3,0
2,63,20,W,1178,8,8,1
2,63,20,Z,460,3,2,0
2,63,20,P,360,2,1,0
2,63,21,W,2220,24,17,0
2,63,21,Z,864,9,7,0
2,63,21,P,625,7,5,0
2,63,22,W,4242,38,28,0
2,63,22,Z,1689,14,14,0
2,63,22,P,1129,9,9,0
2,63,23,W,8134,65,70,1
2,63,23,Z,3179,25,22,0
2,63,23,P,2040,16,12,0
2,63,24,W,15607,120,120,0
2,63,24,Z,6194,50,32,0
2,63,24,P,3761,22,23,0
2,63,25,W,30075,202,251,3
2,63,25,Z,11740,76,112,2
2,63,25,P,6854,49,61,2
2,63,26,W,57887,432,445,2
2,63,26,Z,22411,157,169,1
2,63,26,P,12321,86,88,1
2,63,27,W,111640,886,952,9
2,63,27,Z,43466,355,378,4
2,63,27,P,23046,180,204,3
2,63,28,W,215096,1799,1675,12
2,63,28,Z,83561,683,643,5
2,63,28,P,42475,345,325,1
2,63,29,W,416273,3347,3303,24
2,63,29,Z,161324,1251,1325,13
2,63,29,P,78476,620,646,8
2,63,30,W,804446,6446,6416,50
2,63,30,Z,312436,2449,2462,23
2,63,30,P,146311,1187,1138,14
1,72,16,W,80,1,4,0
1,72,16,Z,28,0,2,0
1,72,16,P,28,0,2,0
1,72,17,W,149,5,5,0
1,72,17,Z,50,0,1,0
1,72,17,P,50,0,1,0
1,72,18,W,297,4,9,0
1,72,18,Z,94,1,3,0
1,72,18,P,94,1,3,0
1,72,19,W,514,21,12,0
1,72,19,Z,150,7,3,0
1,72,19,P,145,7,3,0
1,72,20,W,1022,23,22,3
1,72,20,Z,309,6,5,1
1,72,20,P,265,6,4,1
1,72,21,W,1920,49,51,2
1,72,21,Z,580,17,13,1
1,72,21,P,447,12,11,1
1,72,22,W,3752,107,112,3
1,72,22,Z,1223,31,36,0
1,72,22,P,900,25,25,0
1,72,23,W,7096,189,209,3
1,72,23,Z,2311,68,60,2
1,72,23,P,1598,47,44,2
1,72,24,W,13716,373,372,11
1,72,24,Z,4403,118,124,5
1,72,24,P,2850,70,74,2
1,72,25,W,26257,733,772,23
1,72,25,Z,8511,223,260,11
1,72,25,P,5239,132,157,7
1,72,26,W,50673,1394,1383,33
1,72,26,Z,16591,466,442,12
1,72,26,P,9687,278,253,6
1,72,27,W,97622,2766,2801,62
1,72,27,Z,31601,905,890,19
1,72,27,P,17580,506,500,7
1,72,28,W,188207,5380,5245,136
1,72,28,Z,60848,1785,1713,46
1,72,28,P,32484,984,893,25
1,72,29,W,363690,10038,10059,241
1,72,29,Z,117508,3290,3235,90
1,72,29,P,60134,1672,1656,45
1,72,30,W,704467,19576,19602,537
1,72,30,Z,227312,6296,6381,194
1,72,30,P,111546,3099,3168,115
1,80,16,W,33,2,1,0
1,80,16,Z,16,1,0,0
1,80,16,P,16,1,0,0
1,80,17,W,68,3,0,0
1,80,17,Z,29,1,0,0
1,80,17,P,29,1,0,0
1,80,18,W,134,3,2,0
1,80,18,Z,53,1,0,0
1,80,18,P,53,1,0,0
1,80,19,W,235,9,9,1
1,80,19,Z,99,5,4,1
1,80,19,P,96,5,4,1
1,80,20,W,458,12,9,0
1,80,20,Z,202,5,4,0
1,80,20,P,181,4,4,0
1,80,21,W,873,18,23,0
1,80,21,Z,370,7,7,0
1,80,21,P,294,6,4,0
1,80,22,W,1690,40,45,0
1,80,22,Z,726,15,17,0
1,80,22,P,517,7,11,0
1,80,23,W,3210,82,86,2
1,80,23,Z,1391,31,42,1
1,80,23,P,950,23,32,1
1,80,24,W,6113,160,167,2
1,80,24,Z,2670,63,63,0
1,80,24,P,1745,41,49,0
1,80,25,W,11817,290,281,11
1,80,25,Z,5160,119,121,3
1,80,25,P,3221,77,87,3
1,80,26,W,22795,582,550,19
1,80,26,Z,9741,225,231,7
1,80,26,P,5721,143,140,6
1,80,27,W,43853,1084,1126,19
1,80,27,Z,18925,466,496,12
1,80,27,P,10586,263,269,8
1,80,28,W,84573,2048,2105,55
1,80,28,Z,36349,880,885,19
1,80,28,P,19574,468,487,11
1,80,29,W,163742,4108,4043,88
1,80,29,Z,70360,1825,1715,44
1,80,29,P,36261,966,863,26
1,80,30,W,316511,7963,7841,198
1,80,30,Z,136180,3399,3285,79
1,80,30,P,67193,1628,1622,41
1,90,16,W,65,0,0,0
1,90,16,Z,32,0,0,0
1,90,16,P,32,0,0,0
1,90,17,W,115,1,1,0
1,90,17,Z,56,1,0,0
1,90,17,P,56,1,0,0
1,90,18,W,215,2,6,0
1,90,18,Z,98,1,1,0
1,90,18,P,98,1,1,0
1,90,19,W,429,7,9,2
1,90,19,Z,173,6,7,2
1,90,19,P,172,6,7,2
1,90,20,W,795,9,11,0
1,90,20,Z,303,2,8,0
1,90,20,P,264,2,8,0
1,90,21,W,1553,19,32,0
1,90,21,Z,645,5,8,0
1,90,21,P,521,4,7,0
1,90,22,W,3009,24,66,0
1,90,22,Z,1282,10,28,0
1,90,22,P,959,7,20,0
1,90,23,W,5726,56,134,4
1,90,23,Z,2450,30,56,2
1,90,23,P,1771,24,34,2
1,90,24,W,10910,128,235,4
1,90,24,Z,4735,68,112,2
1,90,24,P,3088,44,73,0
1,90,25,W,21064,245,484,4
1,90,25,Z,9118,106,210,3
1,90,25,P,5708,66,125,2
1,90,26,W,40668,438,864,11
1,90,26,Z,17582,170,378,5
1,90,26,P,10478,103,221,3
1,90,27,W,78027,851,1729,26
1,90,27,Z,33395,355,730,14
1,90,27,P,19006,199,415,8
1,90,28,W,150442,1657,3358,38
1,90,28,Z,64538,728,1397,19
1,90,28,P,34974,412,752,17
1,90,29,W,291286,3186,6527,61
1,90,29,Z,124681,1380,2784,23
1,90,29,P,64773,724,1534,14
1,90,30,W,563168,6254,12583,146
1,90,30,Z,241529,2607,5348,56
1,90,30,P,120074,1264,2689,31
1,96,16,W,59,2,1,0
1,96,16,Z,28,1,1,0
1,96,16,P,28,1,1,0
1,96,17,W,106,3,4,0
1,96,17,Z,60,2,4,0
1,96,17,P,60,2,4,0
1,96,18,W,211,3,8,0
1,96,18,Z,95,1,4,0
1,96,18,P,95,1,4,0
1,96,19,W,426,13,4,0
1,96,19,Z,172,3,2,0
1,96,19,P,171,3,2,0
1,96,20,W,762,22,12,0
1,96,20,Z,326,9,2,0
1,96,20,P,302,6,2,0
1,96,21,W,1449,36,24,1
1,96,21,Z,630,18,11,0
1,96,21,P,528,18,10,0
1,96,22,W,2781,59,60,1
1,96,22,Z,1239,26,21,1
1,96,22,P,935,21,15,1
1,96,23,W,5293,107,124,2
1,96,23,Z,2405,55,45,0
1,96,23,P,1678,38,34,0
1,96,24,W,10278,215,220,1
1,96,24,Z,4600,100,95,1
1,96,24,P,3070,67,66,1
1,96,25,W,19685,391,417,7
1,96,25,Z,8945,178,180,6
1,96,25,P,5573,114,110,3
1,96,26,W,38027,779,777,14
1,96,26,Z,17123,358,366,11
1,96,26,P,10168,196,232,2
1,96,27,W,73069,1536,1537,34
1,96,27,Z,33007,677,707,16
1,96,27,P,18695,384,413,10
1,96,28,W,141125,3020,2900,55
1,96,28,Z,63418,1399,1291,25
1,96,28,P,34577,791,693,18
1,96,29,W,273035,5718,5657,103
1,96,29,Z,122577,2563,2462,43
1,96,29,P,64010,1377,1285,22
1,96,30,W,528181,11110,11195,237
1,96,30,Z,237274,5031,4875,100
1,96,30,P,118431,2528,2371,49
1,100,16,W,63,0,1,0
1,100,16,Z,37,0,1,0
1,100,16,P,37,0,1,0
1,100,17,W,101,3,0,0
1,100,17,Z,54,1,0,0
1,100,17,P,54,1,0,0
1,100,18,W,211,1,1,0
1,100,18,Z,105,0,0,0
1,100,18,P,105,0,0,0
1,100,19,W,389,12,7,0
1,100,19,Z,171,6,2,0
1,100,19,P,170,6,2,0
1,100,20,W,710,12,6,0
1,100,20,Z,318,4,4,0
1,100,20,P,295,4,4,0
1,100,21,W,1407,25,10,0
1,100,21,Z,640,12,4,0
1,100,21,P,535,11,3,0
1,100,22,W,2641,47,28,0
1,100,22,Z,1227,25,12,0
1,100,22,P,903,16,9,0
1,100,23,W,5142,101,45,1
1,100,23,Z,2450,45,23,0
1,100,23,P,1761,31,18,0
1,100,24,W,9835,205,123,1
1,100,24,Z,4671,109,62,1
1,100,24,P,3077,70,38,1
1,100,25,W,18933,335,187,0
1,100,25,Z,9020,165,105,0
1,100,25,P,5601,111,66,0
1,100,26,W,36387,726,320,6
1,100,26,Z,17260,348,160,0
1,100,26,P,10294,199,100,0
1,100,27,W,70207,1456,711,12
1,100,27,Z,33067,689,341,5
1,100,27,P,18876,382,196,2
1,100,28,W,135475,2691,1303,30
1,100,28,Z,63959,1281,625,13
1,100,28,P,34895,693,370,9
1,100,29,W,262250,5101,2546,56
1,100,29,Z,123520,2414,1193,21
1,100,29,P,64604,1260,653,15
1,100,30,W,506858,10191,4998,96
1,100,30,Z,238802,4873,2405,42
1,100,30,P,119692,2453,1193,21
1,108,16,W,55,2,2,0
1,108,16,Z,22,1,1,0
1,108,16,P,22,1,1,0
1,108,17,W,102,3,2,0
1,108,17,Z,38,1,2,0
1,108,17,P,38,1,2,0
1,108,18,W,194,5,4,0
1,108,18,Z,59,1,1,0
1,108,18,P,59,1,1,0
1,108,19,W,352,14,10,0
1,108,19,Z,104,5,3,0
1,108,19,P,104,5,3,0
1,108,20,W,683,8,13,0
1,108,20,Z,216,2,4,0
1,108,20,P,203,2,4,0
1,108,21,W,1293,25,26,1
1,108,21,Z,400,8,8,0
1,108,21,P,346,6,6,0
1,108,22,W,2478,40,62,0
1,108,22,Z,779,13,20,0
1,108,22,P,603,7,18,0
1,108,23,W,4756,88,96,1
1,108,23,Z,1500,23,26,0
1,108,23,P,1084,16,22,0
1,108,24,W,9139,171,165,2
1,108,24,Z,2936,62,47,2
1,108,24,P,1988,44,30,2
1,108,25,W,17503,332,323,8
1,108,25,Z,5591,103,110,2
1,108,25,P,3587,62,77,1
1,108,26,W,33771,629,654,8
1,108,26,Z,10785,217,196,4
1,108,26,P,6503,136,117,3
1,108,27,W,64989,1167,1269,27
1,108,27,Z,20709,369,442,12
1,108,27,P,12015,197,265,5
1,108,28,W,125624,2277,2334,41
1,108,28,Z,39956,692,762,14
1,108,28,P,22149,361,402,9
1,108,29,W,242622,4574,4542,87
1,108,29,Z,77291,1492,1506,30
1,108,29,P,41068,787,791,15
1,108,30,W,469293,8745,8703,162
1,108,30,Z,149330,2884,2773,61
1,108,30,P,75717,1484,1436,28
1,120,16,W,50,2,0,0
1,120,16,Z,31,1,0,0
1,120,16,P,31,1,0,0
1,120,17,W,83,2,2,0
1,120,17,Z,53,2,2,0
1,120,17,P,53,2,2,0
1,120,18,W,179,7,2,0
1,120,18,Z,92,5,1,0
1,120,18,P,92,5,1,0
1,120,19,W,312,4,6,0
1,120,19,Z,156,2,3,0
1,120,19,P,156,2,3,0
1,120,20,W,628,9,10,0
1,120,20,Z,328,4,5,0
1,120,20,P,306,4,5,0
1,120,21,W,1170,21,22,0
1,120,21,Z,604,13,16,0
1,120,21,P,514,11,12,0
1,120,22,W,2248,41,51,3
1,120,22,Z,1184,21,23,1
1,120,22,P,909,13,18,1
1,120,23,W,4223,76,54,1
1,120,23,Z,2286,38,27,0
1,120,23,P,1648,29,22,0
1,120,24,W,8197,140,121,1
1,120,24,Z,4467,83,71,0
1,120,24,P,2952,55,51,0
1,120,25,W,15730,236,262,5
1,120,25,Z,8558,126,134,2
1,120,25,P,5489,81,87,1
1,120,26,W,30488,518,496,8
1,120,26,Z,16637,281,274,3
1,120,26,P,10094,175,164,1
1,120,27,W,58463,953,989,14
1,120,27,Z,31954,516,554,9
1,120,27,P,18424,296,306,1
1,120,28,W,112670,1834,1957,35
1,120,28,Z,61385,993,1060,19
1,120,28,P,34023,565,591,13
1,120,29,W,218402,3604,3628,71
1,120,29,Z,118854,1993,1994,36
1,120,29,P,62734,1093,1049,22
1,120,30,W,422173,7054,7163,112
1,120,30,Z,229121,3852,3780,64
1,120,30,P,116115,1913,1893,24
1,128,16,W,26,1,1,0
1,128,16,Z,11,0,0,0
1,128,16,P,11,0,0,0
1,128,17,W,40,0,1,0
1,128,17,Z,18,0,0,0
1,128,17,P,18,0,0,0
1,128,18,W,74,2,0,0
1,128,18,Z,26,1,0,0
1,128,18,P,26,1,0,0
1,128,19,W,151,1,3,0
1,128,19,Z,49,0,2,0
1,128,19,P,49,0,2,0
1,128,20,W,286,3,3,0
1,128,20,Z,90,2,0,0
1,128,20,P,83,2,0,0
1,128,21,W,542,12,4,0
1,128,21,Z,169,4,1,0
1,128,21,P,145,3,1,0
1,128,22,W,1049,17,16,0
1,128,22,Z,347,5,2,0
1,128,22,P,272,3,2,0
1,128,23,W,2036,36,29,0
1,128,23,Z,639,10,9,0
1,128,23,P,474,7,8,0
1,128,24,W,3788,52,58,0
1,128,24,Z,1216,19,13,0
1,128,24,P,834,14,8,0
1,128,25,W,7460,125,117,0
1,128,25,Z,2399,46,40,0
1,128,25,P,1567,31,26,0
1,128,26,W,14214,236,230,3
1,128,26,Z,4516,65,81,1
1,128,26,P,2760,35,53,1
1,128,27,W,27385,406,440,9
1,128,27,Z,8747,120,149,2
1,128,27,P,5095,67,77,0
1,128,28,W,52813,810,852,15
1,128,28,Z,16783,236,287,4
1,128,28,P,9338,116,164,2
1,128,29,W,102260,1557,1598,32
1,128,29,Z,32489,474,492,10
1,128,29,P,17342,257,272,4
1,128,30,W,198306,3179,3138,41
1,128,30,Z,62916,997,937,18
1,128,30,P,32356,550,495,12
1,144,16,W,41,2,0,0
1,144,16,Z,19,2,0,0
1,144,16,P,19,2,0,0
1,144,17,W,75,1,2,0
1,144,17,Z,32,0,0,0
1,144,17,P,32,0,0,0
1,144,18,W,143,1,2,0
1,144,18,Z,60,0,0,0
1,144,18,P,60,0,0,0
1,144,19,W,277,7,1,0
1,144,19,Z,102,0,1,0
1,144,19,P,102,0,1,0
1,144,20,W,520,6,4,0
1,144,20,Z,190,1,0,0
1,144,20,P,183,1,0,0
1,144,21,W,931,9,10,0
1,144,21,Z,358,4,3,0
1,144,21,P,310,3,3,0
1,144,22,W,1902,30,22,0
1,144,22,Z,751,17,6,0
1,144,22,P,604,12,5,0
1,144,23,W,3539,49,57,1
1,144,23,Z,1339,19,22,0
1,144,23,P,980,13,16,0
1,144,24,W,6856,95,95,2
1,144,24,Z,2636,31,43,0
1,144,24,P,1797,21,21,0
1,144,25,W,13155,164,196,2
1,144,25,Z,5096,58,81,1
1,144,25,P,3248,32,50,0
1,144,26,W,25365,349,349,7
1,144,26,Z,9858,124,139,3
1,144,26,P,6086,73,82,1
1,144,27,W,48695,659,702,10
1,144,27,Z,18869,274,261,4
1,144,27,P,10992,160,136,2
1,144,28,W,94048,1332,1333,17
1,144,28,Z,36153,521,498,6
1,144,28,P,20161,293,280,2
1,144,29,W,182208,2501,2487,32
1,144,29,Z,70548,992,998,8
1,144,29,P,37568,529,532,2
1,144,30,W,352031,4897,4847,73
1,144,30,Z,135958,1871,1879,21
1,144,30,P,69794,957,947,13
1,150,16,W,41,0,1,0
1,150,16,Z,23,0,0,0
1,150,16,P,23,0,0,0
1,150,17,W,68,0,2,0
1,150,17,Z,28,0,1,0
1,150,17,P,28,0,1,0
1,150,18,W,146,1,3,0
1,150,18,Z,63,1,0,0
1,150,18,P,63,1,0,0
1,150,19,W,250,2,2,0
1,150,19,Z,101,0,2,0
1,150,19,P,101,0,2,0
1,150,20,W,474,3,5,0
1,150,20,Z,184,0,2,0
1,150,20,P,180,0,2,0
1,150,21,W,936,2,7,0
1,150,21,Z,372,1,4,0
1,150,21,P,331,1,4,0
1,150,22,W,1799,11,22,0
1,150,22,Z,748,6,10,0
1,150,22,P,578,6,8,0
1,150,23,W,3443,26,41,0
1,150,23,Z,1430,8,20,0
1,150,23,P,1070,6,16,0
1,150,24,W,6510,44,97,2
1,150,24,Z,2762,24,38,0
1,150,24,P,1921,18,27,0
1,150,25,W,12563,73,168,1
1,150,25,Z,5414,30,76,0
1,150,25,P,3550,25,54,0
1,150,26,W,24273,165,330,2
1,150,26,Z,10323,66,132,0
1,150,26,P,6403,44,76,0
1,150,27,W,46818,314,618,3
1,150,27,Z,19959,137,259,2
1,150,27,P,11779,95,164,2
1,150,28,W,90281,586,1188,8
1,150,28,Z,38508,257,499,4
1,150,28,P,21700,142,288,3
1,150,29,W,174957,1165,2353,17
1,150,29,Z,74239,498,994,7
1,150,29,P,39952,260,512,3
1,150,30,W,337828,2296,4362,25
1,150,30,Z,143383,978,1869,10
1,150,30,P,73842,482,960,8
1,160,16,W,34,0,1,0
1,160,16,Z,14,0,0,0
1,160,16,P,14,0,0,0
1,160,17,W,60,1,0,0
1,160,17,Z,38,0,0,0
1,160,17,P,38,0,0,0
1,160,18,W,125,3,0,0
1,160,18,Z,62,2,0,0
1,160,18,P,62,2,0,0
1,160,19,W,261,7,3,0
1,160,19,Z,104,2,2,0
1,160,19,P,104,2,2,0
1,160,20,W,458,5,3,0
1,160,20,Z,177,1,1,0
1,160,20,P,175,1,1,0
1,160,21,W,866,8,6,0
1,160,21,Z,349,3,3,0
1,160,21,P,309,2,2,0
1,160,22,W,1642,19,12,0
1,160,22,Z,698,10,5,0
1,160,22,P,559,10,4,0
1,160,23,W,3216,34,18,0
1,160,23,Z,1418,16,3,0
1,160,23,P,1058,15,2,0
1,160,24,W,6152,73,39,0
1,160,24,Z,2665,35,20,0
1,160,24,P,1849,28,15,0
1,160,25,W,11851,158,64,0
1,160,25,Z,5089,65,33,0
1,160,25,P,3366,44,24,0
1,160,26,W,22873,281,152,1
1,160,26,Z,10061,143,66,1
1,160,26,P,6197,78,40,0
1,160,27,W,43771,526,270,3
1,160,27,Z,19064,229,123,0
1,160,27,P,11219,127,74,0
1,160,28,W,84643,1121,537,5
1,160,28,Z,36635,492,253,3
1,160,28,P,20796,297,146,1
1,160,29,W,163571,2028,1030,5
1,160,29,Z,70708,840,446,2
1,160,29,P,38083,437,235,2
1,160,30,W,316871,3984,1909,30
1,160,30,Z,136972,1679,809,9
1,160,30,P,70702,917,412,4
1,180,16,W,30,1,0,0
1,180,16,Z,19,0,0,0
1,180,16,P,19,0,0,0
1,180,17,W,63,0,0,0
1,180,17,Z,28,0,0,0
1,180,17,P,28,0,0,0
1,180,18,W,121,2,0,0
1,180,18,Z,63,2,0,0
1,180,18,P,63,2,0,0
1,180,19,W,207,2,1,0
1,180,19,Z,97,1,1,0
1,180,19,P,97,1,1,0
1,180,20,W,398,3,5,0
1,180,20,Z,155,1,2,0
1,180,20,P,153,1,2,0
1,180,21,W,771,14,9,0
1,180,21,Z,296,4,2,0
1,180,21,P,267,3,1,0
1,180,22,W,1477,17,16,0
1,180,22,Z,592,8,6,0
1,180,22,P,478,8,4,0
1,180,23,W,2885,29,30,0
1,180,23,Z,1190,13,8,0
1,180,23,P,891,10,6,0
1,180,24,W,5425,49,62,2
1,180,24,Z,2284,15,23,1
1,180,24,P,1624,12,14,1
1,180,25,W,10454,113,118,1
1,180,25,Z,4484,55,46,1
1,180,25,P,2927,35,34,0
1,180,26,W,20291,226,222,3
1,180,26,Z,8705,97,85,1
1,180,26,P,5464,62,60,1
1,180,27,W,38994,422,429,4
1,180,27,Z,16618,175,163,1
1,180,27,P,9932,107,90,1
1,180,28,W,75181,833,806,13
1,180,28,Z,32034,367,334,7
1,180,28,P,18329,216,185,5
1,180,29,W,145647,1611,1676,15
1,180,29,Z,61920,668,726,4
1,180,29,P,33904,378,386,2
1,180,30,W,281893,3153,3139,35
1,180,30,Z,119440,1343,1302,21
1,180,30,P,62247,673,695,10
1,192,16,W,27,0,0,0
1,192,16,Z,15,0,0,0
1,192,16,P,15,0,0,0
1,192,17,W,62,0,1,0
1,192,17,Z,18,0,1,0
1,192,17,P,18,0,1,0
1,192,18,W,111,0,4,0
1,192,18,Z,40,0,0,0
1,192,18,P,40,0,0,0
1,192,19,W,199,1,2,0
1,192,19,Z,59,0,1,0
1,192,19,P,59,0,1,0
1,192,20,W,370,1,6,0
1,192,20,Z,116,1,2,0
1,192,20,P,115,1,2,0
1,192,21,W,738,12,9,1
1,192,21,Z,229,3,4,0
1,192,21,P,205,3,3,0
1,192,22,W,1392,17,16,0
1,192,22,Z,434,7,2,0
1,192,22,P,357,5,2,0
1,192,23,W,2718,22,29,0
1,192,23,Z,863,5,9,0
1,192,23,P,652,4,7,0
1,192,24,W,5101,46,51,0
1,192,24,Z,1667,9,17,0
1,192,24,P,1179,8,13,0
1,192,25,W,9867,98,103,0
1,192,25,Z,3182,38,28,0
1,192,25,P,2166,29,18,0
1,192,26,W,18958,213,200,3
1,192,26,Z,6016,71,61,0
1,192,26,P,3801,46,43,0
1,192,27,W,36546,385,382,5
1,192,27,Z,11658,106,124,3
1,192,27,P,6948,54,75,2
1,192,28,W,70366,717,733,7
1,192,28,Z,22666,237,230,3
1,192,28,P,12984,132,129,2
1,192,29,W,136526,1409,1455,19
1,192,29,Z,43632,464,426,8
1,192,29,P,23831,250,216,4
1,192,30,W,264186,2831,2730,25
1,192,30,Z,84016,894,868,11
1,192,30,P,43875,479,433,5
1,200,16,W,14,0,0,0
1,200,16,Z,8,0,0,0
1,200,16,P,8,0,0,0
1,200,17,W,27,1,0,0
1,200,17,Z,15,1,0,0
1,200,17,P,15,1,0,0
1,200,18,W,52,3,1,0
1,200,18,Z,24,2,0,0
1,200,18,P,24,2,0,0
1,200,19,W,97,1,1,0
1,200,19,Z,40,1,1,0
1,200,19,P,40,1,1,0
1,200,20,W,177,1,1,0
1,200,20,Z,71,0,0,0
1,200,20,P,71,0,0,0
1,200,21,W,353,5,1,0
1,200,21,Z,142,1,0,0
1,200,21,P,128,1,0,0
1,200,22,W,681,5,6,0
1,200,22,Z,276,3,4,0
1,200,22,P,221,2,3,0
1,200,23,W,1290,10,12,0
1,200,23,Z,539,7,4,0
1,200,23,P,410,6,3,0
1,200,24,W,2448,33,32,0
1,200,24,Z,1032,10,11,0
1,200,24,P,709,6,9,0
1,200,25,W,4799,33,43,0
1,200,25,Z,2073,18,18,0
1,200,25,P,1391,12,11,0
1,200,26,W,9051,99,98,1
1,200,26,Z,3787,35,49,1
1,200,26,P,2435,22,28,1
1,200,27,W,17502,168,176,2
1,200,27,Z,7485,72,80,0
1,200,27,P,4511,43,45,0
1,200,28,W,33798,343,349,6
1,200,28,Z,14397,152,159,2
1,200,28,P,8344,85,99,2
1,200,29,W,65526,640,630,4
1,200,29,Z,27558,282,269,2
1,200,29,P,15147,144,156,2
1,200,30,W,126830,1309,1277,15
1,200,30,Z,53832,546,540,9
1,200,30,P,28267,276,278,2
1,240,16,W,20,1,0,0
1,240,16,Z,9,0,0,0
1,240,16,P,9,0,0,0
1,240,17,W,45,0,0,0
1,240,17,Z,24,0,0,0
1,240,17,P,24,0,0,0
1,240,18,W,90,0,0,0
1,240,18,Z,39,0,0,0
1,240,18,P,39,0,0,0
1,240,19,W,157,2,1,0
1,240,19,Z,73,1,1,0
1,240,19,P,73,1,1,0
1,240,20,W,307,6,3,0
1,240,20,Z,131,3,2,0
1,240,20,P,131,3,2,0
1,240,21,W,565,8,2,0
1,240,21,Z,223,1,1,0
1,240,21,P,214,1,1,0
1,240,22,W,1149,9,9,0
1,240,22,Z,471,7,3,0
1,240,22,P,406,5,3,0
1,240,23,W,2153,19,21,0
1,240,23,Z,878,6,5,0
1,240,23,P,677,3,5,0
1,240,24,W,4095,33,30,0
1,240,24,Z,1769,9,15,0
1,240,24,P,1290,7,12,0
1,240,25,W,7842,58,58,2
1,240,25,Z,3342,22,24,2
1,240,25,P,2286,15,15,0
1,240,26,W,15210,112,130,1
1,240,26,Z,6487,40,60,0
1,240,26,P,4079,22,41,0
1,240,27,W,29316,249,241,0
1,240,27,Z,12550,107,112,0
1,240,27,P,7710,58,69,0
1,240,28,W,56416,451,458,5
1,240,28,Z,23963,188,181,2
1,240,28,P,13918,114,99,1
1,240,29,W,109046,892,916,6
1,240,29,Z,46412,398,372,2
1,240,29,P,25817,220,216,1
1,240,30,W,211203,1828,1830,22
1,240,30,Z,89627,760,738,6
1,240,30,P,47504,402,387,4
1,256,16,W,26,2,0,0
1,256,16,Z,16,1,0,0
1,256,16,P,16,1,0,0
1,256,17,W,38,0,1,0
1,256,17,Z,27,0,0,0
1,256,17,P,27,0,0,0
1,256,18,W,75,2,0,0
1,256,18,Z,31,0,0,0
1,256,18,P,31,0,0,0
1,256,19,W,146,2,1,0
1,256,19,Z,68,2,1,0
1,256,19,P,68,2,1,0
1,256,20,W,296,2,1,0
1,256,20,Z,124,1,0,0
1,256,20,P,124,1,0,0
1,256,21,W,547,4,3,0
1,256,21,Z,234,1,2,0
1,256,21,P,223,1,2,0
1,256,22,W,1068,5,2,0
1,256,22,Z,460,3,1,0
1,256,22,P,395,3,0,0
1,256,23,W,2010,12,5,0
1,256,23,Z,898,6,2,0
1,256,23,P,703,4,1,0
1,256,24,W,3824,35,18,0
1,256,24,Z,1777,10,10,0
1,256,24,P,1297,9,8,0
1,256,25,W,7449,78,16,0
1,256,25,Z,3399,36,6,0
1,256,25,P,2262,24,2,0
1,256,26,W,14359,116,54,0
1,256,26,Z,6547,55,25,0
1,256,26,P,4223,37,12,0
1,256,27,W,27438,181,109,0
1,256,27,Z,12472,77,55,0
1,256,27,P,7536,44,35,0
1,256,28,W,52716,430,195,0
1,256,28,Z,23972,194,100,0
1,256,28,P,13997,127,61,0
1,256,29,W,102377,775,417,3
1,256,29,Z,46480,350,181,1
1,256,29,P,25897,190,101,0
1,256,30,W,198254,1626,788,10
1,256,30,Z,89722,752,366,3
1,256,30,P,47542,377,184,2
1,288,16,W,20,0,0,0
1,288,16,Z,9,0,0,0
1,288,16,P,9,0,0,0
1,288,17,W,38,0,1,0
1,288,17,Z,16,0,1,0
1,288,17,P,16,0,1,0
1,288,18,W,69,1,0,0
1,288,18,Z,32,0,0,0
1,288,18,P,32,0,0,0
1,288,19,W,130,2,0,0
1,288,19,Z,52,0,0,0
1,288,19,P,52,0,0,0
1,288,20,W,265,1,0,0
1,288,20,Z,100,1,0,0
1,288,20,P,100,1,0,0
1,288,21,W,484,2,2,0
1,288,21,Z,183,1,1,0
1,288,21,P,176,1,1,0
1,288,22,W,929,8,8,0
1,288,22,Z,341,6,3,0
1,288,22,P,293,6,2,0
1,288,23,W,1765,9,21,0
1,288,23,Z,702,3,11,0
1,288,23,P,534,2,7,0
1,288,24,W,3428,21,23,0
1,288,24,Z,1323,9,11,0
1,288,24,P,947,8,9,0
1,288,25,W,6536,43,49,0
1,288,25,Z,2592,14,14,0
1,288,25,P,1777,13,10,0
1,288,26,W,12725,93,81,0
1,288,26,Z,5024,33,40,0
1,288,26,P,3265,18,25,0
1,288,27,W,24394,203,188,2
1,288,27,Z,9669,75,75,0
1,288,27,P,5895,51,48,0
1,288,28,W,47014,351,335,4
1,288,28,Z,18356,148,151,0
1,288,28,P,10734,88,94,0
1,288,29,W,91216,621,627,6
1,288,29,Z,35641,247,242,2
1,288,29,P,20072,139,141,1
1,288,30,W,176037,1165,1231,10
1,288,30,Z,68997,461,497,3
1,288,30,P,36956,251,276,3
1,300,16,W,20,0,0,0
1,300,16,Z,15,0,0,0
1,300,16,P,15,0,0,0
1,300,17,W,32,0,0,0
1,300,17,Z,17,0,0,0
1,300,17,P,17,0,0,0
1,300,18,W,66,2,0,0
1,300,18,Z,32,1,0,0
1,300,18,P,32,1,0,0
1,300,19,W,130,1,1,0
1,300,19,Z,64,1,1,0
1,300,19,P,64,1,1,0
1,300,20,W,226,1,0,0
1,300,20,Z,100,0,0,0
1,300,20,P,100,0,0,0
1,300,21,W,472,4,2,0
1,300,21,Z,222,3,0,0
1,300,21,P,214,3,0,0
1,300,22,W,880,6,8,0
1,300,22,Z,415,1,4,0
1,300,22,P,367,1,4,0
1,300,23,W,1705,11,7,0
1,300,23,Z,792,7,3,0
1,300,23,P,632,5,3,0
1,300,24,W,3242,29,24,1
1,300,24,Z,1549,12,12,0
1,300,24,P,1136,7,10,0
1,300,25,W,6345,31,38,0
1,300,25,Z,3112,18,22,0
1,300,25,P,2104,12,15,0
1,300,26,W,12152,73,69,0
1,300,26,Z,5948,36,22,0
1,300,26,P,3846,24,17,0
1,300,27,W,23407,165,153,0
1,300,27,Z,11366,78,76,0
1,300,27,P,6952,44,49,0
1,300,28,W,45118,293,308,1
1,300,28,Z,21846,143,145,1
1,300,28,P,12796,78,80,1
1,300,29,W,87498,546,569,8
1,300,29,Z,42650,255,293,5
1,300,29,P,23877,130,182,2
1,300,30,W,168601,1159,1112,3
1,300,30,Z,81563,588,523,1
1,300,30,P,43815,321,273,1
2,75,16,W,76,0,0,0
2,75,16,Z,33,0,0,0
2,75,16,P,33,0,0,0
2,75,17,W,130,2,1,0
2,75,17,Z,50,1,0,0
2,75,17,P,50,1,0,0
2,75,18,W,284,1,3,0
2,75,18,Z,116,0,2,0
2,75,18,P,113,0,2,0
2,75,19,W,511,4,4,0
2,75,19,Z,198,3,2,0
2,75,19,P,172,1,2,0
2,75,20,W,958,6,6,0
2,75,20,Z,384,2,2,0
2,75,20,P,298,2,1,0
2,75,21,W,1872,8,10,0
2,75,21,Z,806,3,3,0
2,75,21,P,601,2,3,0
2,75,22,W,3533,24,22,0
2,75,22,Z,1522,8,6,0
2,75,22,P,1023,4,4,0
2,75,23,W,6903,36,39,0
2,75,23,Z,3014,20,13,0
2,75,23,P,1946,14,11,0
2,75,24,W,13082,101,88,3
2,75,24,Z,5691,40,37,1
2,75,24,P,3470,23,21,1
2,75,25,W,25188,149,181,2
2,75,25,Z,10865,60,80,1
2,75,25,P,6422,34,51,1
2,75,26,W,48472,322,304,3
2,75,26,Z,20830,162,140,2
2,75,26,P,11688,88,64,2
2,75,27,W,93842,630,642,4
2,75,27,Z,40339,264,266,2
2,75,27,P,21680,139,147,2
2,75,28,W,180662,1143,1198,6
2,75,28,Z,77715,494,538,4
2,75,28,P,39885,251,278,2
2,75,29,W,349743,2382,2364,21
2,75,29,Z,150490,1038,984,8
2,75,29,P,73989,518,479,4
2,75,30,W,675925,4562,4508,26
2,75,30,Z,290549,1960,2003,10
2,75,30,P,137165,953,948,3
2,81,16,W,74,0,0,0
2,81,16,Z,24,0,0,0
2,81,16,P,24,0,0,0
2,81,17,W,126,0,2,0
2,81,17,Z,39,0,1,0
2,81,17,P,39,0,1,0
2,81,18,W,248,1,0,0
2,81,18,Z,70,0,0,0
2,81,18,P,69,0,0,0
2,81,19,W,472,4,4,0
2,81,19,Z,146,2,1,0
2,81,19,P,130,1,1,0
2,81,20,W,921,6,8,0
2,81,20,Z,288,1,1,0
2,81,20,P,232,1,1,0
2,81,21,W,1702,9,15,0
2,81,21,Z,531,3,3,0
2,81,21,P,389,2,1,0
2,81,22,W,3296,28,20,0
2,81,22,Z,1080,10,5,0
2,81,22,P,745,6,5,0
2,81,23,W,6333,38,34,0
2,81,23,Z,2048,14,13,0
2,81,23,P,1358,9,9,0
2,81,24,W,12184,71,95,1
2,81,24,Z,3885,20,35,0
2,81,24,P,2425,13,21,0
2,81,25,W,23364,125,149,0
2,81,25,Z,7582,33,49,0
2,81,25,P,4413,19,27,0
2,81,26,W,45064,266,271,1
2,81,26,Z,14494,92,76,0
2,81,26,P,8255,50,46,0
2,81,27,W,86513,569,512,4
2,81,27,Z,27874,187,155,1
2,81,27,P,14918,109,87,1
2,81,28,W,167433,1036,1037,6
2,81,28,Z,53957,315,352,3
2,81,28,P,27700,158,176,1
2,81,29,W,323523,1967,1973,14
2,81,29,Z,104292,627,639,4
2,81,29,P,51713,305,303,3
2,81,30,W,626232,3810,3857,19
2,81,30,Z,201926,1209,1244,8
2,81,30,P,96382,582,585,5
2,99,16,W,59,1,0,0
2,99,16,Z,21,0,0,0
2,99,16,P,21,0,0,0
2,99,17,W,95,0,2,0
2,99,17,Z,32,0,0,0
2,99,17,P,32,0,0,0
2,99,18,W,212,0,1,0
2,99,18,Z,84,0,0,0
2,99,18,P,83,0,0,0
2,99,19,W,395,1,5,0
2,99,19,Z,127,0,1,0
2,99,19,P,110,0,0,0
2,99,20,W,723,6,5,0
2,99,20,Z,259,1,1,0
2,99,20,P,206,1,1,0
2,99,21,W,1403,7,6,0
2,99,21,Z,492,1,3,0
2,99,21,P,369,1,3,0
2,99,22,W,2723,10,17,0
2,99,22,Z,970,3,8,0
2,99,22,P,688,3,7,0
2,99,23,W,5173,29,29,1
2,99,23,Z,1855,9,9,0
2,99,23,P,1230,4,9,0
2,99,24,W,10005,55,54,0
2,99,24,Z,3665,16,18,0
2,99,24,P,2270,12,12,0
2,99,25,W,19172,96,116,0
2,99,25,Z,6851,35,40,0
2,99,25,P,4045,23,22,0
2,99,26,W,36866,190,173,1
2,99,26,Z,13193,68,57,0
2,99,26,P,7572,34,39,0
2,99,27,W,70935,378,336,0
2,99,27,Z,25297,137,133,0
2,99,27,P,13916,75,72,0
2,99,28,W,136891,695,685,2
2,99,28,Z,48856,258,250,0
2,99,28,P,25433,129,125,0
2,99,29,W,264890,1282,1290,8
2,99,29,Z,94460,460,480,2
2,99,29,P,47424,237,239,1
2,99,30,W,512032,2502,2583,15
2,99,30,Z,182685,866,899,5
2,99,30,P,87776,417,444,3
2,105,16,W,52,0,0,0
2,105,16,Z,26,0,0,0
2,105,16,P,26,0,0,0
2,105,17,W,98,2,0,0
2,105,17,Z,50,0,0,0
2,105,17,P,50,0,0,0
2,105,18,W,192,0,0,0
2,105,18,Z,102,0,0,0
2,105,18,P,102,0,0,0
2,105,19,W,370,1,1,0
2,105,19,Z,168,1,0,0
2,105,19,P,155,1,0,0
2,105,20,W,701,2,3,0
2,105,20,Z,354,2,0,0
2,105,20,P,292,2,0,0
2,105,21,W,1314,3,7,0
2,105,21,Z,654,1,4,0
2,105,21,P,496,1,4,0
2,105,22,W,2525,13,10,0
2,105,22,Z,1285,10,6,0
2,105,22,P,924,5,6,0
2,105,23,W,4883,23,21,0
2,105,23,Z,2512,10,15,0
2,105,23,P,1703,5,10,0
2,105,24,W,9431,44,43,0
2,105,24,Z,4823,20,23,0
2,105,24,P,3062,16,16,0
2,105,25,W,18097,98,90,0
2,105,25,Z,9218,49,43,0
2,105,25,P,5589,26,26,0
2,105,26,W,34892,151,180,0
2,105,26,Z,17776,76,95,0
2,105,26,P,10348,36,54,0
2,105,27,W,66946,340,295,1
2,105,27,Z,34059,180,143,1
2,105,27,P,18839,109,85,0
2,105,28,W,129083,600,590,2
2,105,28,Z,65792,303,313,0
2,105,28,P,34613,166,157,0
2,105,29,W,249573,1168,1219,7
2,105,29,Z,127141,584,611,2
2,105,29,P,64419,286,315,1
2,105,30,W,482337,2257,2341,9
2,105,30,Z,245714,1140,1172,4
2,105,30,P,119661,570,563,1
2,121,16,W,21,0,0,0
2,121,16,Z,13,0,0,0
2,121,16,P,13,0,0,0
2,121,17,W,37,0,0,0
2,121,17,Z,19,0,0,0
2,121,17,P,19,0,0,0
2,121,18,W,79,1,0,0
2,121,18,Z,26,1,0,0
2,121,18,P,26,1,0,0
2,121,19,W,164,0,1,0
2,121,19,Z,73,0,1,0
2,121,19,P,67,0,1,0
2,121,20,W,307,0,2,0
2,121,20,Z,132,0,2,0
2,121,20,P,119,0,2,0
2,121,21,W,579,3,4,0
2,121,21,Z,251,1,2,0
2,121,21,P,191,1,2,0
2,121,22,W,1134,4,5,0
2,121,22,Z,506,4,3,0
2,121,22,P,368,3,3,0
2,121,23,W,2130,8,14,0
2,121,23,Z,982,4,6,0
2,121,23,P,682,2,4,0
2,121,24,W,4085,15,28,0
2,121,24,Z,1840,7,11,0
2,121,24,P,1168,6,5,0
2,121,25,W,7865,40,66,0
2,121,25,Z,3559,22,33,0
2,121,25,P,2156,14,24,0
2,121,26,W,15085,62,108,0
2,121,26,Z,6845,29,46,0
2,121,26,P,3963,20,31,0
2,121,27,W,28996,114,257,2
2,121,27,Z,13214,57,121,2
2,121,27,P,7291,34,61,2
2,121,28,W,56300,209,439,2
2,121,28,Z,25412,89,194,1
2,121,28,P,13440,45,103,1
2,121,29,W,108404,483,935,6
2,121,29,Z,49269,203,397,4
2,121,29,P,24996,116,194,3
2,121,30,W,209345,849,1682,10
2,121,30,Z,94586,377,799,4
2,121,30,P,45802,179,380,3
2,125,16,W,45,0,0,0
2,125,16,Z,23,0,0,0
2,125,16,P,23,0,0,0
2,125,17,W,82,0,0,0
2,125,17,Z,32,0,0,0
2,125,17,P,32,0,0,0
2,125,18,W,164,1,0,0
2,125,18,Z,65,0,0,0
2,125,18,P,65,0,0,0
2,125,19,W,306,3,1,0
2,125,19,Z,122,1,0,0
2,125,19,P,115,1,0,0
2,125,20,W,582,1,0,0
2,125,20,Z,239,1,0,0
2,125,20,P,203,0,0,0
2,125,21,W,1103,4,6,0
2,125,21,Z,460,2,2,0
2,125,21,P,355,1,2,0
2,125,22,W,2107,7,8,0
2,125,22,Z,928,1,4,0
2,125,22,P,657,0,4,0
2,125,23,W,4200,13,17,0
2,125,23,Z,1847,4,5,0
2,125,23,P,1272,2,3,0
2,125,24,W,7808,36,30,0
2,125,24,Z,3441,16,16,0
2,125,24,P,2240,15,9,0
2,125,25,W,15117,65,65,0
2,125,25,Z,6560,41,31,0
2,125,25,P,4064,27,17,0
2,125,26,W,29220,95,111,1
2,125,26,Z,12734,38,51,1
2,125,26,P,7360,27,38,1
2,125,27,W,56066,223,246,2
2,125,27,Z,24390,98,104,1
2,125,27,P,13490,51,53,1
2,125,28,W,108704,461,441,6
2,125,28,Z,47386,209,193,2
2,125,28,P,25105,110,111,0
2,125,29,W,209704,830,839,1
2,125,29,Z,91318,368,381,0
2,125,29,P,46271,179,192,0
2,125,30,W,405156,1607,1635,6
2,125,30,Z,176306,701,696,4
2,125,30,P,85856,338,330,1
2,135,16,W,48,0,0,0
2,135,16,Z,34,0,0,0
2,135,16,P,34,0,0,0
2,135,17,W,74,1,0,0
2,135,17,Z,46,0,0,0
2,135,17,P,46,0,0,0
2,135,18,W,157,0,0,0
2,135,18,Z,81,0,0,0
2,135,18,P,81,0,0,0
2,135,19,W,291,4,0,0
2,135,19,Z,138,3,0,0
2,135,19,P,133,3,0,0
2,135,20,W,547,2,1,0
2,135,20,Z,280,0,1,0
2,135,20,P,237,0,1,0
2,135,21,W,1045,4,5,0
2,135,21,Z,561,1,2,0
2,135,21,P,441,1,2,0
2,135,22,W,2023,6,7,0
2,135,22,Z,1110,4,5,0
2,135,22,P,800,1,3,0
2,135,23,W,3767,18,12,0
2,135,23,Z,2034,7,5,0
2,135,23,P,1427,4,3,0
2,135,24,W,7248,28,31,0
2,135,24,Z,3947,17,16,0
2,135,24,P,2525,9,10,0
2,135,25,W,13916,50,59,0
2,135,25,Z,7421,22,30,0
2,135,25,P,4537,14,20,0
2,135,26,W,26927,97,112,0
2,135,26,Z,14619,52,53,0
2,135,26,P,8541,29,34,0
2,135,27,W,52079,197,187,0
2,135,27,Z,27965,100,102,0
2,135,27,P,15694,65,57,0
2,135,28,W,100478,380,386,0
2,135,28,Z,54145,202,208,0
2,135,28,P,28849,99,105,0
2,135,29,W,194235,750,694,2
2,135,29,Z,105136,385,374,0
2,135,29,P,53351,219,192,0
2,135,30,W,375330,1301,1415,5
2,135,30,Z,202649,705,782,3
2,135,30,P,99480,348,369,1
2,147,16,W,44,0,1,0
2,147,16,Z,27,0,1,0
2,147,16,P,27,0,1,0
2,147,17,W,74,0,1,0
2,147,17,Z,38,0,1,0
2,147,17,P,38,0,1,0
2,147,18,W,141,0,1,0
2,147,18,Z,64,0,0,0
2,147,18,P,64,0,0,0
2,147,19,W,261,1,0,0
2,147,19,Z,112,0,0,0
2,147,19,P,108,0,0,0
2,147,20,W,492,1,2,0
2,147,20,Z,255,0,1,0
2,147,20,P,224,0,1,0
2,147,21,W,941,3,0,0
2,147,21,Z,488,1,0,0
2,147,21,P,385,1,0,0
2,147,22,W,1880,4,6,0
2,147,22,Z,986,2,3,0
2,147,22,P,710,2,2,0
2,147,23,W,3524,7,14,0
2,147,23,Z,1871,2,9,0
2,147,23,P,1294,2,5,0
2,147,24,W,6707,37,15,0
2,147,24,Z,3575,22,10,0
2,147,24,P,2306,16,7,0
2,147,25,W,12894,50,36,0
2,147,25,Z,6810,24,27,0
2,147,25,P,4199,14,17,0
2,147,26,W,24807,75,91,0
2,147,26,Z,13180,39,53,0
2,147,26,P,7715,28,31,0
2,147,27,W,47826,165,161,2
2,147,27,Z,25234,77,86,1
2,147,27,P,14035,47,54,0
2,147,28,W,92109,299,309,2
2,147,28,Z,48765,150,187,2
2,147,28,P,26131,80,100,1
2,147,29,W,178286,588,590,1
2,147,29,Z,93938,318,302,1
2,147,29,P,48053,167,160,0
2,147,30,W,344823,1227,1142,5
2,147,30,Z,182179,675,573,3
2,147,30,P,89559,322,272,1
2,165,16,W,36,0,0,0
2,165,16,Z,18,0,0,0
2,165,16,P,18,0,0,0
2,165,17,W,74,2,0,0
2,165,17,Z,41,2,0,0
2,165,17,P,41,2,0,0
2,165,18,W,125,1,0,0
2,165,18,Z,56,0,0,0
2,165,18,P,56,0,0,0
2,165,19,W,218,0,1,0
2,165,19,Z,103,0,1,0
2,165,19,P,101,0,1,0
2,165,20,W,447,4,0,0
2,165,20,Z,200,3,0,0
2,165,20,P,177,3,0,0
2,165,21,W,848,5,3,0
2,165,21,Z,378,2,2,0
2,165,21,P,300,2,1,0
2,165,22,W,1601,8,8,0
2,165,22,Z,727,2,5,0
2,165,22,P,540,2,4,0
2,165,23,W,3126,10,6,0
2,165,23,Z,1498,3,1,0
2,165,23,P,1022,2,0,0
2,165,24,W,5954,10,17,0
2,165,24,Z,2760,4,10,0
2,165,24,P,1798,2,8,0
2,165,25,W,11538,32,40,0
2,165,25,Z,5473,17,19,0
2,165,25,P,3377,9,14,0
2,165,26,W,22048,57,66,0
2,165,26,Z,10515,32,29,0
2,165,26,P,6248,19,16,0
2,165,27,W,42618,118,128,0
2,165,27,Z,20113,59,59,0
2,165,27,P,11470,36,33,0
2,165,28,W,82007,247,223,1
2,165,28,Z,38596,126,106,1
2,165,28,P,20961,73,52,1
2,165,29,W,158799,426,459,0
2,165,29,Z,74941,206,207,0
2,165,29,P,38856,107,118,0
2,165,30,W,307158,907,962,2
2,165,30,Z,144725,421,462,1
2,165,30,P,71975,196,235,0
2,175,16,W,16,0,1,0
2,175,16,Z,10,0,0,0
2,175,16,P,10,0,0,0
2,175,17,W,22,0,0,0
2,175,17,Z,7,0,0,0
2,175,17,P,7,0,0,0
2,175,18,W,59,0,0,0
2,175,18,Z,31,0,0,0
2,175,18,P,31,0,0,0
2,175,19,W,119,0,0,0
2,175,19,Z,61,0,0,0
2,175,19,P,60,0,0,0
2,175,20,W,194,0,4,0
2,175,20,Z,82,0,0,0
2,175,20,P,72,0,0,0
2,175,21,W,408,0,0,0
2,175,21,Z,206,0,0,0
2,175,21,P,160,0,0,0
2,175,22,W,752,0,9,0
2,175,22,Z,367,0,3,0
2,175,22,P,267,0,2,0
2,175,23,W,1470,4,10,0
2,175,23,Z,728,3,4,0
2,175,23,P,511,3,1,0
2,175,24,W,2769,7,15,0
2,175,24,Z,1413,1,6,0
2,175,24,P,920,0,3,0
2,175,25,W,5466,14,20,0
2,175,25,Z,2755,9,5,0
2,175,25,P,1709,5,4,0
2,175,26,W,10367,19,58,0
2,175,26,Z,5357,6,30,0
2,175,26,P,3191,3,18,0
2,175,27,W,20128,70,126,1
2,175,27,Z,10297,38,61,1
2,175,27,P,5830,30,39,1
2,175,28,W,38722,112,219,0
2,175,28,Z,19812,59,117,0
2,175,28,P,10735,30,74,0
2,175,29,W,74675,197,425,3
2,175,29,Z,38030,110,232,3
2,175,29,P,19720,53,117,2
2,175,30,W,144942,407,848,3
2,175,30,Z,73781,214,417,1
2,175,30,P,36824,101,209,0
2,189,16,W,27,0,0,0
2,189,16,Z,17,0,0,0
2,189,16,P,17,0,0,0
2,189,17,W,61,0,0,0
2,189,17,Z,27,0,0,0
2,189,17,P,27,0,0,0
2,189,18,W,109,0,0,0
2,189,18,Z,43,0,0,0
2,189,18,P,43,0,0,0
2,189,19,W,207,0,1,0
2,189,19,Z,79,0,0,0
2,189,19,P,77,0,0,0
2,189,20,W,391,0,2,0
2,189,20,Z,171,0,0,0
2,189,20,P,157,0,0,0
2,189,21,W,731,3,1,0
2,189,21,Z,330,1,0,0
2,189,21,P,266,1,0,0
2,189,22,W,1430,6,2,0
2,189,22,Z,642,3,1,0
2,189,22,P,486,2,1,0
2,189,23,W,2705,1,10,0
2,189,23,Z,1259,0,5,0
2,189,23,P,892,0,3,0
2,189,24,W,5183,11,19,0
2,189,24,Z,2376,6,12,0
2,189,24,P,1600,3,7,0
2,189,25,W,9961,27,24,0
2,189,25,Z,4599,11,12,0
2,189,25,P,2868,6,9,0
2,189,26,W,19338,53,55,0
2,189,26,Z,8723,29,33,0
2,189,26,P,5168,15,19,0
2,189,27,W,37212,100,103,0
2,189,27,Z,16880,47,51,0
2,189,27,P,9574,30,32,0
2,189,28,W,71637,199,192,0
2,189,28,Z,32375,90,76,0
2,189,28,P,17622,45,39,0
2,189,29,W,138745,365,361,0
2,189,29,Z,62750,163,151,0
2,189,29,P,32789,81,82,0
2,189,30,W,267898,693,719,2
2,189,30,Z,121210,304,319,2
2,189,30,P,60500,156,149,1
2,195,16,W,29,0,0,0
2,195,16,Z,14,0,0,0
2,195,16,P,14,0,0,0
2,195,17,W,50,0,0,0
2,195,17,Z,22,0,0,0
2,195,17,P,22,0,0,0
2,195,18,W,104,0,1,0
2,195,18,Z,48,0,0,0
2,195,18,P,48,0,0,0
2,195,19,W,195,0,1,0
2,195,19,Z,82,0,1,0
2,195,19,P,80,0,1,0
2,195,20,W,387,1,0,0
2,195,20,Z,174,0,0,0
2,195,20,P,160,0,0,0
2,195,21,W,738,0,1,0
2,195,21,Z,345,0,1,0
2,195,21,P,284,0,1,0
2,195,22,W,1372,2,5,0
2,195,22,Z,622,0,2,0
2,195,22,P,468,0,1,0
2,195,23,W,2614,5,3,0
2,195,23,Z,1222,2,2,0
2,195,23,P,854,2,1,0
2,195,24,W,5056,13,10,0
2,195,24,Z,2310,5,3,0
2,195,24,P,1542,3,2,0
2,195,25,W,9722,25,31,0
2,195,25,Z,4552,9,16,0
2,195,25,P,2845,7,8,0
2,195,26,W,18686,48,44,0
2,195,26,Z,8712,20,18,0
2,195,26,P,5212,11,14,0
2,195,27,W,36109,68,104,0
2,195,27,Z,16730,34,48,0
2,195,27,P,9577,20,28,0
2,195,28,W,69474,178,185,1
2,195,28,Z,32205,85,93,0
2,195,28,P,17579,51,55,0
2,195,29,W,134466,362,348,2
2,195,29,Z,62298,166,155,1
2,195,29,P,32862,82,73,1
2,195,30,W,259541,697,705,3
2,195,30,Z,120039,317,334,1
2,195,30,P,60324,163,177,1
2,225,16,W,26,0,0,0
2,225,16,Z,11,0,0,0
2,225,16,P,11,0,0,0
2,225,17,W,52,0,0,0
2,225,17,Z,23,0,0,0
2,225,17,P,23,0,0,0
2,225,18,W,93,0,0,0
2,225,18,Z,40,0,0,0
2,225,18,P,40,0,0,0
2,225,19,W,164,0,0,0
2,225,19,Z,61,0,0,0
2,225,19,P,61,0,0,0
2,225,20,W,305,1,0,0
2,225,20,Z,114,0,0,0
2,225,20,P,105,0,0,0
2,225,21,W,634,0,0,0
2,225,21,Z,268,0,0,0
2,225,21,P,228,0,0,0
2,225,22,W,1164,1,7,0
2,225,22,Z,475,1,1,0
2,225,22,P,355,1,1,0
2,225,23,W,2236,6,7,0
2,225,23,Z,944,1,3,0
2,225,23,P,677,0,2,0
2,225,24,W,4323,8,8,0
2,225,24,Z,1850,1,4,0
2,225,24,P,1243,1,1,0
2,225,25,W,8358,18,23,0
2,225,25,Z,3546,8,9,0
2,225,25,P,2266,5,6,0
2,225,26,W,16233,27,33,0
2,225,26,Z,6925,10,17,0
2,225,26,P,4205,7,11,0
2,225,27,W,31420,75,69,0
2,225,27,Z,13347,28,29,0
2,225,27,P,7623,21,16,0
2,225,28,W,60247,133,157,0
2,225,28,Z,25576,63,61,0
2,225,28,P,14199,36,29,0
2,225,29,W,116351,252,261,1
2,225,29,Z,49331,104,122,1
2,225,29,P,26021,65,56,0
2,225,30,W,225051,504,493,0
2,225,30,Z,95651,224,192,0
2,225,30,P,48594,121,93,0


==> anc/anc/rays_summary.py <==
"""Summary of rays_census.csv for Section 13.2 ("Rays outside the table").

Usage: python3 rays_summary.py [rays_census.csv]   (default: the file next to this script)

For a ray (a,b) the densities delta_i of T_0, T_2, T_3, T_23 relative to all primes are
computed exactly by summing over the classes of q modulo 72 b^2 with q = 1 mod b, as in
the proof of Proposition 9.2: each class has density 1/phi(72 b^2), and inside a class the
test in base t = 2, 3 has relative density eps/b (eps = 2 for even b, 1 for odd b) when b
is odd or (t/q) = 1, and 0 otherwise; the two tests are independent.

Reported quantities, all for the bins T < q <= 2T with T = 2^k:
  * for selected rays in the top bin, the ratio n23/n2 in the three companion models;
  * z = (n23 - rho n2)/sqrt(n2 rho (1 - rho)) for every ray with n2 rho (1 - rho) >= 25;
  * for model W (that is S_i(T,3)), z_abs = (n_i - delta_i N)/sqrt(delta_i N), N = #primes in the bin;
  * the mean of z over rays in each bin (model W).
The binomial and Poisson scales are descriptive normalizations for deterministic counts.
"""
import csv
import math
import sys
from collections import defaultdict
from fractions import Fraction
from math import gcd
from pathlib import Path


def phi(n):
    r, m, p = n, n, 2
    while p * p <= m:
        if m % p == 0:
            while m % p == 0:
                m //= p
            r -= r // p
        p += 1
    if m > 1:
        r -= r // m
    return r


def densities(a, b):
    eps = 2 if b % 2 == 0 else 1
    f = Fraction(eps, b)
    d = [Fraction(0)] * 4
    for g in range(72 * b):
        q = b * g + 1                      # class of q modulo 72 b^2
        if gcd(q, 6) != 1 or g % 2 or gcd(a * g + 1, 6 * b) != 1:
            continue
        c2 = f if (b % 2 or q % 8 in (1, 7)) else Fraction(0)
        c3 = f if (b % 2 or q % 12 in (1, 11)) else Fraction(0)
        if a == 2:
            c2 = c2 if g % 4 == 0 else Fraction(0)
            c3 = c3 if g % 3 == 0 else Fraction(0)
        d[0] += 1
        d[1] += c2
        d[2] += c3
        d[3] += c2 * c3
    ph = phi(72 * b * b)
    return [x / ph for x in d]


def rho(a, b):
    if a == 1:
        return Fraction(1, b) if (b % 2 or b % 3 == 1) else Fraction(2, b)
    return Fraction(1, b) if b % 3 == 1 else Fraction(1, 2 * b)


def main():
    path = Path(sys.argv[1]) if len(sys.argv) > 1 else Path(__file__).with_name("rays_census.csv")
    nprimes, data = {}, defaultdict(dict)
    with open(path, newline="") as fh:
        for row in csv.reader(fh):
            if row[0] == "pi":
                nprimes[int(row[1])] = int(row[2])
            else:
                data[(int(row[0]), int(row[1]))][(int(row[2]), row[3])] = [int(x) for x in row[4:8]]
    bins = sorted(nprimes)
    top = bins[-1]
    rays = [r for r in sorted(data) if rho(*r) != 1]       # on (1,2) base 3 is automatic
    dens = {r: densities(*r) for r in rays}
    for r in rays:                                          # sanity check of the exact densities
        d = dens[r]
        assert d[3] == d[1] * rho(*r) and d[2] == d[0] * rho(*r), r

    def z_ratio(n2, n23, p):
        return (n23 - p * n2) / math.sqrt(n2 * p * (1 - p))

    print("rays %d (a=1: b<=%d, a=2: b<=%d), bins 2^k < q <= 2^(k+1) for k=%d..%d" % (
        len(rays), max(b for a, b in rays if a == 1), max(b for a, b in rays if a == 2), bins[0], top))
    print("primes in the top bin: %d" % nprimes[top])
    print()
    print("Selected rays, top bin")
    print("ray      n2(W)      n23/n2(W)  n23/n2(Z)  n23/n2(P)  rho")
    for r in [(1, 5), (1, 7), (1, 10), (1, 12), (1, 14), (1, 16), (2, 5), (2, 7), (1, 60), (1, 100), (1, 300), (2, 75)]:
        vals = [data[r][(top, m)] for m in "WZP"]
        print("(%d,%d)  %9d  %.5f    %.5f    %.5f    %s" % (r[0], r[1], vals[0][1],
              *[v[3] / v[1] for v in vals], rho(*r)))
    print()
    print("Ratio z-scores in the top bin (rays with n2 rho (1-rho) >= 25)")
    for m in "WZP":
        zs = []
        for r in rays:
            n0, n2, n3, n23 = data[r][(top, m)]
            p = float(rho(*r))
            if n2 * p * (1 - p) >= 25:
                zs.append(z_ratio(n2, n23, p))
        mean = sum(zs) / len(zs)
        sd = math.sqrt(sum((x - mean) ** 2 for x in zs) / len(zs))
        print("model %s: rays %d, mean %+.3f, sd %.3f, max |z| %.2f, beyond 3: %d" % (
            m, len(zs), mean, sd, max(abs(x) for x in zs), sum(abs(x) > 3 for x in zs)))
    print()
    print("Absolute counts in model W against delta_i N, top bin")
    for i, name in ((1, "S_2"), (3, "S_23")):
        zs = []
        for r in rays:
            e = float(dens[r][i]) * nprimes[top]
            if e >= 25:
                zs.append((data[r][(top, "W")][i] - e) / math.sqrt(e))
        mean = sum(zs) / len(zs)
        sd = math.sqrt(sum((x - mean) ** 2 for x in zs) / len(zs))
        print("%-4s: rays %d, mean %+.3f, sd %.3f, max |z| %.2f" % (name, len(zs), mean, sd, max(abs(x) for x in zs)))
    print()
    print("Mean ratio z-score by height, model W")
    print("k   rays  mean z  fraction below rho")
    for k in bins:
        zs = []
        for r in rays:
            n0, n2, n3, n23 = data[r][(k, "W")]
            p = float(rho(*r))
            if n2 * p * (1 - p) >= 25:
                zs.append(z_ratio(n2, n23, p))
        if zs:
            print("%2d  %4d  %+.3f  %.2f" % (k, len(zs), sum(zs) / len(zs), sum(x < 0 for x in zs) / len(zs)))


if __name__ == "__main__":
    main()


==> anc/anc/rays_summary.txt <==
rays 124 (a=1: b<=300, a=2: b<=225), bins 2^k < q <= 2^(k+1) for k=16..30
primes in the top bin: 50697537

Selected rays, top bin
ray      n2(W)      n23/n2(W)  n23/n2(Z)  n23/n2(P)  rho
(1,5)    1014326  0.19988    0.20004    0.20153    1/5
(1,7)    1035791  0.14264    0.14343    0.14254    1/7
(1,10)     507314  0.10006    0.10015    0.10036    1/10
(1,12)     704663  0.16622    0.16700    0.16555    1/6
(1,14)     129358  0.14331    0.14306    0.14279    1/7
(1,16)     396104  0.06261    0.06204    0.06283    1/16
(2,5)    1013602  0.09977    0.10012    0.10010    1/10
(2,7)     258898  0.14229    0.14191    0.14208    1/7
(1,60)      28234  0.03248    0.03161    0.03194    1/30
(1,100)      10191  0.00942    0.00862    0.00856    1/100
(1,300)       1159  0.00259    0.00170    0.00312    1/150
(2,75)       4562  0.00570    0.00510    0.00315    1/150

Ratio z-scores in the top bin (rays with n2 rho (1-rho) >= 25)
model W: rays 106, mean -0.090, sd 0.920, max |z| 2.57, beyond 3: 0
model Z: rays 98, mean -0.140, sd 0.899, max |z| 2.69, beyond 3: 0
model P: rays 88, mean -0.178, sd 1.027, max |z| 3.24, beyond 3: 2

Absolute counts in model W against delta_i N, top bin
S_2 : rays 124, mean +0.033, sd 1.030, max |z| 3.10
S_23: rays 106, mean -0.082, sd 0.913, max |z| 2.64

Mean ratio z-score by height, model W
k   rays  mean z  fraction below rho
16     4  -0.647  0.75
17     7  -0.492  0.86
18     9  +0.410  0.22
19    11  -0.386  0.73
20    14  -0.629  0.79
21    22  -0.288  0.68
22    26  -0.552  0.77
23    34  -0.378  0.56
24    45  -0.385  0.64
25    54  -0.119  0.54
26    70  -0.051  0.51
27    82  -0.265  0.61
28    94  -0.200  0.59
29   101  -0.036  0.51
30   106  -0.090  0.60


==> anc/anc/semiprimes_1m.json <==
{
  "base": 2,
  "inclusive_limit": 1000000,
  "distinct_odd_prime_products_examined": 168330,
  "distinct_factor_pseudoprimes": 107,
  "equal_order_distinct_factor_pseudoprimes": 24,
  "odd_prime_squares_examined": 167,
  "pseudoprime_squares": 0,
  "distinct_factor_pseudoprimes_by_max_gap": {
    "16": 0,
    "32": 1,
    "64": 4,
    "128": 11,
    "256": 22
  },
  "congruence_mismatches": 0
}


==> anc/anc/small_census.txt <==
product 10000 11 5 1 0
product 100000 34 12 6 0
product 1000000 107 37 13 2
product 10000000 311 134 51 4
factor 100 210 0 0 0 0
factor 300 1081 1 0 0 0
factor 1000 9045 4 1 0 0
factor 3000 62128 13 7 0 0
factor 10000 533028 37 16 2 0


==> anc/anc/verify_counts.py <==
"""Reproduce the product and factor-window tables. See REPRODUCING.md for the column order."""

from bisect import bisect_right
from fractions import Fraction
from itertools import combinations
from math import gcd, isqrt


def odd_primes_up_to(limit):
    sieve = bytearray([1]) * (limit + 1)
    for p in range(2, isqrt(limit) + 1):
        if sieve[p]:
            start = p * p
            sieve[start::p] = bytes((limit - start) // p + 1)
    return [p for p in range(3, limit + 1, 2) if sieve[p]]


def passes_strong_test(base, n):
    odd_part = n - 1
    valuation = 0
    while odd_part % 2 == 0:
        odd_part //= 2
        valuation += 1
    residue = pow(base, odd_part, n)
    if residue == 1:
        return True
    for _ in range(valuation):
        if residue == n - 1:
            return True
        residue = residue * residue % n
    return False


def test_pair(p, q):
    """For distinct odd primes compare direct and local Fermat tests and return four Boolean table entries in the published order."""
    n = p * q
    d = gcd(p - 1, q - 1)
    results = []
    for base in (2, 3, 5):
        direct = pow(base, n - 1, n) == 1
        local = pow(base, d, p) == 1 and pow(base, d, q) == 1
        if direct != local:
            raise ArithmeticError((p, q, base))
        results.append(direct)
    base_two, base_three, base_five = results
    return (
        base_two,
        base_two and passes_strong_test(2, n),
        base_two and base_three,
        base_two and base_three and base_five,
    )


def verify_fractions():
    for p, q in combinations(odd_primes_up_to(37), 2):
        n = p * q
        d = gcd(p - 1, q - 1)
        power_of_two = d & -d
        units = [a for a in range(1, n) if gcd(a, n) == 1]
        fermat = sum(pow(a, n - 1, n) == 1 for a in units)
        strong_count = sum(passes_strong_test(a, n) for a in units)
        ratio = Fraction(power_of_two**2 + 2, 3 * power_of_two**2)
        if fermat != d * d or strong_count != fermat * ratio:
            raise ArithmeticError((p, q, fermat, strong_count))


def add_counts(row, result):
    for i, passed in enumerate(result):
        row[i] += passed


def verify():
    verify_fractions()
    limits = (10**4, 10**5, 10**6, 10**7)
    maximum = limits[-1]
    primes = odd_primes_up_to(maximum // 3)
    totals = [[0] * 4 for _ in limits]
    for i, p in enumerate(primes):
        if p * p > maximum:
            break
        for j in range(i + 1, bisect_right(primes, maximum // p)):
            q = primes[j]
            result = test_pair(p, q)
            if result[0]:
                for limit, row in zip(limits, totals):
                    if p * q <= limit:
                        add_counts(row, result)
    for limit, row in zip(limits, totals):
        print("product", limit, *row, flush=True)

    for z in (100, 300, 1000, 3000, 10000):
        window = primes[bisect_right(primes, z):bisect_right(primes, 2 * z)]
        row = [0] * 4
        for p, q in combinations(window, 2):
            add_counts(row, test_pair(p, q))
        pairs = len(window) * (len(window) - 1) // 2
        print("factor", z, pairs, *row, flush=True)


if __name__ == "__main__":
    verify()


==> anc/anc/verify_semiprimes.py <==
"""Check distinct odd prime products and odd prime squares through an inclusive bound. Use --limit for the bound and --output for an optional JSON file."""

import argparse
import json
from bisect import bisect_right
from functools import lru_cache
from math import gcd, isqrt
from pathlib import Path


def smallest_prime_factors(maximum):
    factors = list(range(maximum + 1))
    for candidate in range(2, isqrt(maximum) + 1):
        if factors[candidate] == candidate:
            for multiple in range(candidate**2, maximum + 1, candidate):
                if factors[multiple] == multiple:
                    factors[multiple] = candidate
    return factors


def verify(limit):
    """Cross-check base-2 congruences through the inclusive product limit and report distinct-factor counts and prime-square counts separately."""
    if limit < 9:
        raise ValueError("The inclusive limit must be at least 9.")
    # For products with first prime at least 3, the second prime is at most limit/3.
    factors = smallest_prime_factors(limit // 3)
    primes = [p for p in range(3, len(factors), 2) if factors[p] == p]

    @lru_cache(maxsize=None)
    def order_of_two(p):
        remaining = p - 1
        order = remaining
        while remaining > 1:
            prime_factor = factors[remaining]
            while remaining % prime_factor == 0:
                remaining //= prime_factor
            while order % prime_factor == 0 and pow(2, order // prime_factor, p) == 1:
                order //= prime_factor
        return order

    gap_limits = (16, 32, 64, 128, 256)
    gap_counts = {bound: 0 for bound in gap_limits}
    candidates = 0
    pseudoprimes = 0
    equal_order = 0
    squares = 0
    square_candidates = 0
    for first_index, p in enumerate(primes):
        if p * p > limit:
            break
        square_candidates += 1
        square_fermat = pow(2, p**2 - 1, p**2) == 1
        if square_fermat != (pow(2, p - 1, p**2) == 1):
            raise ArithmeticError(f"Equivalent tests disagree for the square of {p}.")
        squares += int(square_fermat)
        past_last = bisect_right(primes, limit // p)
        for second_index in range(first_index + 1, past_last):
            second = primes[second_index]
            product = p * second
            candidates += 1
            fermat = pow(2, product - 1, product) == 1
            common = gcd(p - 1, second - 1)
            if fermat != (pow(2, common, product) == 1):
                raise ArithmeticError(f"Equivalent tests disagree for {p} times {second}.")
            if not fermat:
                continue
            pseudoprimes += 1
            equal_order += int(order_of_two(p) == order_of_two(second))
            for bound in gap_limits:
                if second - p <= bound:
                    gap_counts[bound] += 1

    return {
        "base": 2,
        "inclusive_limit": limit,
        "distinct_odd_prime_products_examined": candidates,
        "distinct_factor_pseudoprimes": pseudoprimes,
        "equal_order_distinct_factor_pseudoprimes": equal_order,
        "odd_prime_squares_examined": square_candidates,
        "pseudoprime_squares": squares,
        "distinct_factor_pseudoprimes_by_max_gap": gap_counts,
        "congruence_mismatches": 0,
    }


def main():
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--limit", type=int, default=1_000_000)
    parser.add_argument("--output", type=Path)
    args = parser.parse_args()
    if args.limit < 9:
        parser.error("The inclusive limit must be at least 9.")
    result = json.dumps(verify(args.limit), ensure_ascii=False, indent=2) + "\n"
    if args.output:
        args.output.write_text(result, encoding="utf-8")
    else:
        print(result, end="")


if __name__ == "__main__":
    main()


==> anc/anc/verify_six_rays.cpp <==
// C++17, GCC or Clang (uses unsigned __int128 for the product modulo pq).
// Compile: g++ -O3 -std=c++17 verify_six_rays.cpp -o verify_six_rays
// Arguments: [product bound in 100..10^16]. Writes CSV to stdout, checks to stderr.
#include <algorithm>
#include <array>
#include <cstdint>
#include <cstdlib>
#include <iostream>
#include <stdexcept>
#include <string>
#include <vector>

using U = uint64_t;
using W = unsigned __int128;
using Primes = std::vector<bool>;
// p=a*g+1, q=b*g+1. In the five nonautomatic cases q=(m*h+1)^2+D*k^2.
struct Ray { int a, b, m, D; };
constexpr std::array<Ray,6> rays{{{1,2,0,0},{1,3,3,27},{2,3,6,108},
                                   {1,4,4,64},{1,6,6,432},{1,8,8,256}}};
constexpr U max_bound = 10000000000000000ULL;
int mod(int a, int m) { return (a % m + m) % m; }

U max_g(Ray r,U limit) {
    auto allowed=[&](U g) {return W(r.a*g+1)*(r.b*g+1)<=limit;};
    U lo=0,hi=1;
    while(allowed(hi)) hi*=2;
    while(hi-lo>1){U mid=lo+(hi-lo)/2; if(allowed(mid)) lo=mid; else hi=mid;}
    return lo;
}
Primes odd_sieve(U cap) {
    Primes sieve(cap/2+1,true);
    sieve[0]=false;
    for(U p=3;p*p<=cap;p+=2) if(sieve[p/2])
        for(U m=p*p;m<=cap;m+=2*p) sieve[m/2]=false;
    return sieve;
}
bool prime(U n,const Primes& s) {return n==2 || ((n&1) && s[n/2]);}
bool fermat(U a,U n) {
    U v=1,e=n-1;
    while(e){if(e&1) v=(W(v)*a)%n; a=(W(a)*a)%n; e>>=1;}
    return v==1;
}
struct Stats {U pairs=0, two=0, three=0, both=0;};
struct Sets {std::vector<unsigned> two,both;};
struct Sample { U plus=0, minus=0; };
using Limits = std::vector<U>;
Sets direct(Ray r,U limit,const Primes& s,const Limits& cuts) {
    const U top=max_g(r,limit);
    Sets answer; std::vector<Stats> blocks(cuts.size()); Sample sample;
    size_t block=0;
    for(U g=2;g<=top;g+=2){
        U p=r.a*g+1,q=r.b*g+1,n=p*q;
        if(p<=3 || !prime(p,s) || !prime(q,s)) continue;
        while(n>cuts[block]) ++block;
        bool in2=fermat(2,n),in3=fermat(3,n);
        auto& z=blocks[block];
        ++z.pairs; z.two+=in2; z.three+=in3; z.both+=in2 && in3;
        if(in2){
            answer.two.push_back(q);
            if(in3){
                answer.both.push_back(q);
                if(!sample.plus) sample.plus=n;
            }else if(!sample.minus) sample.minus=n;
        }
    }
    Stats total;
    for(size_t i=0;i<cuts.size();++i){
        const auto& v=blocks[i];
        total.pairs+=v.pairs; total.two+=v.two; total.three+=v.three; total.both+=v.both;
        std::cout<<r.a<<','<<r.b<<','<<cuts[i]<<','<<total.pairs<<','<<total.two<<','
                 <<total.three<<','<<total.both<<'\n';
    }
    std::cerr<<"ray="<<r.a<<','<<r.b<<" first_both="<<sample.plus
             <<" first_two_only="<<sample.minus<<'\n';
    return answer;
}
// For q=1 mod 48 prime, q=c^2+2d^2 has even d, and 3|d. Store c=1 mod 4.
std::vector<int8_t> second_norm(U cap,const Primes& s) {
    std::vector<int8_t> data(cap/48+1,0);
    for(U d=6;2*d*d<cap;d+=6) for(int c=1;U(c)*c+2*d*d<=cap;c+=2){
        U q=U(c)*c+2*d*d;
        if(q%48!=1 || !prime(q,s)) continue;
        int v=mod(c%4==1?c:-c,3);
        if(data[q/48] || v==0) throw std::runtime_error("second norm ambiguous");
        data[q/48]=v;
    }
    return data;
}
// Enumerate normalized representations independently of direct modular powers.
// Each q determines g and p on this ray. Sorting permits an elementwise audit.
Sets by_norm(Ray r,U limit,const Primes& s) {
    Sets ans;
    U top=max_g(r,limit), cap=r.b*top+1;
    if(r.b==2){
        for(U g=12;g<=top;g+=12){
            U q=2*g+1;
            if(prime(g+1,s)&&prime(q,s)){ans.two.push_back(q);ans.both.push_back(q);}
        }
        return ans;
    }
    std::vector<int8_t> cmod;
    if(r.b==8) cmod=second_norm(cap,s);
    U example_fail=0,example_pass=0,quartic=0;
    struct Detail {U p=0,q=0;int x=0,k=0,c=0;};
    Detail fails,passes;
    for(long long k=1;U(r.D*k*k)<cap;++k){
        for(int sign: {1,-1}){
            int start=(sign==1 ? 0 : 1);
            for(int t=start;;++t){
                int h=sign*t, x=r.m*h+1;
                U q=U(1LL*x*x+r.D*k*k);
                if(q>cap) break;
                if((q-1)%r.b || !prime(q,s)) continue;
                U g=(q-1)/r.b,p=r.a*g+1;
                if((g&1) || p<=3 || !prime(p,s) || W(p)*q>limit) continue;
                ans.two.push_back(q);
                bool keep=k%3==0;
                if(r.a==2) keep=keep && g%3==0;
                if(r.b==8) {
                    if(q%48!=1 || !cmod[q/48]) throw std::runtime_error("missing second norm");
                    if(keep) ++quartic;
                    bool octic=mod(x,3)==cmod[q/48];
                    if(octic && !keep) throw std::runtime_error("missed quartic condition");
                    if(keep){
                        auto& val=octic ? example_pass : example_fail;
                        auto& detail=octic ? passes : fails;
                        if(!val || p*q<val) {val=p*q;detail={p,q,x,int(k),cmod[q/48]};}
                    }
                    keep=octic;
                }
                if(keep) ans.both.push_back(q);
            }
        }
    }
    if(r.b==8){
        std::cerr<<"quartic_three_among_two="<<quartic<<'\n';
        for(const auto& d: {passes,fails})
            std::cerr<<"quartic example p="<<d.p<<" q="<<d.q<<" x="<<d.x
                     <<" k="<<d.k<<" normalized_c_mod3="<<d.c<<'\n';
    }
    std::sort(ans.two.begin(),ans.two.end()); std::sort(ans.both.begin(),ans.both.end());
    return ans;
}
int main(int argc,char** argv){
    U bound=argc>1 ? std::stoull(argv[1]) : max_bound;
    if(bound<100 || bound>max_bound) return 2;
    U cap=0;
    for(auto r:rays) cap=std::max(cap,r.b*max_g(r,bound)+1);
    auto sieve=odd_sieve(cap);
    Limits cuts;
    for(U x=100000000;x<bound;x*=100) cuts.push_back(x);
    cuts.push_back(bound);
    std::cout<<"a,b,X,pairs_p_gt_3,base2,base3,both\n";
    for(auto r:rays){
        auto measured=direct(r,bound,sieve,cuts), predicted=by_norm(r,bound,sieve);
        if(measured.two!=predicted.two||measured.both!=predicted.both)
            throw std::runtime_error("different prime-pair sets on ray "+std::to_string(r.a)+","+std::to_string(r.b));
    }
    std::cerr<<"All quadratic-form sets agree pair by pair with Fermat on the composite. PASS\n";
}


==> anc/provenance/README_general_as_supplied.txt <==
Ancillary files for "Simultaneous Fermat pseudoprimes with two prime factors:
rank-dependent logarithmic savings and sifted base-3 proportions".

check_general_rays.py
    Python 3 (needs numpy). For all primes q up to a given bound, counts the
    sets T0, T2, T3, T23 of Section 9 on 23 rays (a,b) with a <= 2, b <= 24,
    by direct modular exponentiation and without sifting, and compares the
    ratios #T23/#T2 and #T3/#T0 with rho_{a,b} of Proposition 9.2.
    Usage: python3 check_general_rays.py 2e8

check_general_rays_output_q_le_2e8.txt, check_general_rays_output_q_le_2e7.txt
    Output of the program for q <= 2*10^8 and q <= 2*10^7 (Section 13).


==> anc/provenance/catalog_reader_legacy_english.py <==
"""Count distinct-prime products in the factored Feitsma-Galway catalog."""
import bz2
import csv
import sys
from collections import Counter
from math import gcd, prod
from urllib.request import urlopen

URL = "https://www.cecm.sfu.ca/Pseudoprimes/factored-psps-below-2-to-64.txt.bz2"
LIMIT = 10**16
RAYS = {(1, 2), (1, 3), (2, 3), (1, 4), (1, 6), (1, 8)}

def main():
    counts = Counter()
    previous = 0
    exponent = 4
    squares = []
    with urlopen(URL, timeout=90) as response, bz2.BZ2File(response) as stream:
        for line in stream:
            factors = list(map(int, line.split()))
            n = prod(factors)
            if n <= previous:
                raise ValueError("Catalog products are not strictly increasing")
            if n > LIMIT:
                break
            previous = n
            if len(factors) != 2:
                continue
            p, q = sorted(factors)
            if p == q:
                squares.append(p)
                continue
            while n > 10**exponent:
                exponent += 1
            counts[exponent, "base2"] += 1
            g = gcd(p - 1, q - 1)
            local = pow(3, g, p) == 1 and pow(3, g, q) == 1
            if local != (pow(3, n - 1, n) == 1):
                raise ValueError(f"Fermat tests disagree at {n}")
            if local:
                counts[exponent, "both"] += 1
                ray = ((p - 1) // g, (q - 1) // g)
                counts[exponent, "six_rays"] += ray in RAYS
        else:
            raise ValueError("Missing first record above the cutoff")
    print(f"Last included {previous}, first excluded {n}, primes whose squares occur {squares}", file=sys.stderr)
    writer = csv.writer(sys.stdout)
    names = ["base2", "both", "six_rays"]
    writer.writerow(["X", *names])
    for e in range(4, 17):
        writer.writerow([10**e, *(sum(counts[j, key] for j in range(4, e + 1)) for key in names)])

if __name__ == "__main__":
    main()


==> anc/provenance/check_general_rays_as_supplied.py <==
#!/usr/bin/env python3
"""Check of the general proportion rho_{a,b} on rays with a in {1,2}.

For a prime q = b*g + 1 with g even and m = a*g + 1 coprime to 6b:
  T0  : no further condition
  T2  : 2^g = 1 (mod q), and 4 | g when a = 2
  T3  : 3^g = 1 (mod q), and 3 | g when a = 2
  T23 : both
Prediction: #T23/#T2 and #T3/#T0 tend to rho_{a,b}, where
  rho_{1,b} = 1/b  if b is odd or b = 1 (mod 3),  2/b otherwise;
  rho_{2,b} = 1/b  if b = 1 (mod 3),              1/(2b) otherwise.
"""
import sys
from math import gcd
from fractions import Fraction
import numpy as np

def primes_upto(n):
    s = np.ones(n // 2 + 1, dtype=bool)   # s[i] <-> 2i+1
    s[0] = False
    i = 1
    while (2 * i + 1) ** 2 <= n:
        if s[i]:
            p = 2 * i + 1
            s[(p * p) // 2::p] = False
        i += 1
    return 2 * np.nonzero(s)[0] + 1

def rho(a, b):
    if a == 1:
        return Fraction(1, b) if (b % 2 == 1 or b % 3 == 1) else Fraction(2, b)
    return Fraction(1, b) if b % 3 == 1 else Fraction(1, 2 * b)

def main():
    limit = int(float(sys.argv[1])) if len(sys.argv) > 1 else 10**8
    ps = primes_upto(limit)
    rays = [(1,2),(1,3),(2,3),(1,4),(1,6),(1,8),
            (1,5),(1,7),(1,9),(1,10),(1,11),(1,12),(1,14),(1,16),(1,18),(1,20),(1,24),
            (2,5),(2,7),(2,9),(2,11),(2,13),(2,15)]
    print("limit", limit)
    print(" ray     #T0      #T2    #T3   #T23   T23/T2    T3/T0    rho     z(T23|T2)")
    for a, b in rays:
        qs = ps[(ps % (2 * b) == 1) & (ps > 3)]
        n0 = n2 = n3 = n23 = 0
        for q in qs.tolist():
            g = (q - 1) // b
            m = a * g + 1
            if gcd(m, 6 * b) != 1:
                continue
            n0 += 1
            t2 = pow(2, g, q) == 1 and (a != 2 or g % 4 == 0)
            t3 = pow(3, g, q) == 1 and (a != 2 or g % 3 == 0)
            n2 += t2; n3 += t3; n23 += (t2 and t3)
        r = rho(a, b)
        z = (n23 - n2 * float(r)) / max(1e-9, (n2 * float(r) * (1 - float(r))) ** 0.5) if n2 else 0.0
        print("(%d,%2d) %8d %7d %6d %6d  %.5f  %.5f  %-6s %+.2f" %
              (a, b, n0, n2, n3, n23, n23 / max(n2, 1), n3 / max(n0, 1), str(r), z))

if __name__ == "__main__":
    main()


==> anc/requirements.txt <==
numpy==2.3.5
sympy==1.14.0


==> anc/verification_run.txt <==
PASS class_counts.txt
PASS constants.txt
PASS independent_census.txt
PASS small_census.txt
PASS semiprimes_1m.json
PASS counts.csv
PASS control.txt
PASS check_general_rays_output_q_le_2e7.txt
PASS check_general_rays_output_q_le_2e8.txt
PASS catalog.csv
PASS catalog_checks.txt
PASS catalog_prefix.sha256


==> anc/verification_run_rays.txt <==
# Commands of verify_release.py for the two files added on 2026-11-29 (GCC 13, Python 3.13.18)
PASS rays_census.csv
PASS rays_summary.txt


==> anc/verify_release.py <==
"""Recompute the tables of Section 13 and compare with the archived reference outputs."""
import argparse
import os
import subprocess
import sys
import tempfile
from pathlib import Path

ROOT = Path(__file__).resolve().parent
ANC = ROOT / "anc"

def same(actual, name):
    """Require exact bytes, including line endings, against anc/name."""
    if actual != (ANC / name).read_bytes():
        raise SystemExit(f"Mismatch: {name}")
    print(f"PASS {name}", flush=True)

def main():
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--catalog", action="store_true", help="also stream the external SFU catalog")
    parser.add_argument("--input", type=Path, help="use a local .bz2 catalog in place of streaming")
    args = parser.parse_args()
    py = sys.executable
    with tempfile.TemporaryDirectory() as temp:
        work = Path(temp)
        def run(argv):
            return subprocess.run(argv, cwd=work, check=True, capture_output=True)
        for script, ref in [
            ("local_classes.py", "class_counts.txt"),
            ("constants.py", "constants.txt"),
            ("independent_census.py", "independent_census.txt"),
            ("verify_counts.py", "small_census.txt"),
        ]:
            same(run([py, ANC / script]).stdout, ref)
        same(run([py, ANC / "verify_semiprimes.py", "--limit", "1000000"]).stdout, "semiprimes_1m.json")
        binary = work / "six_rays"
        run([os.getenv("CXX", "g++"), "-std=c++17", "-O3", ANC / "verify_six_rays.cpp", "-o", binary])
        results = run([binary, str(10**16)])
        same(results.stdout, "counts.csv")
        same(results.stderr, "control.txt")
        for height in ("2e7", "2e8"):
            same(run([py, ANC / "check_general_rays.py", height]).stdout,
                 f"check_general_rays_output_q_le_{height}.txt")
        census = work / "rays_census"
        run([os.getenv("CXX", "g++"), "-std=c++17", "-O3", "-pthread", ANC / "rays_census.cpp", "-o", census])
        same(run([census]).stdout, "rays_census.csv")
        same(run([py, ANC / "rays_summary.py", ANC / "rays_census.csv"]).stdout, "rays_summary.txt")
        if args.catalog or args.input:
            check = work / "prefix.sha256"
            command = [py, ANC / "catalog.py", "--prefix-hash", check]
            if args.input:
                command += ["--input", args.input.resolve()]
            results = run(command)
            same(results.stdout, "catalog.csv")
            same(results.stderr, "catalog_checks.txt")
            same(check.read_bytes(), "catalog_prefix.sha256")
        else:
            print("External catalog step omitted. Use --catalog or --input for the full run.")

if __name__ == "__main__":
    main()

